Dipole superfluid hydrodynamics

We construct a theory of hydrodynamic transport for systems with conserved dipole moment, U(1) charge, energy, and momentum. These models have been considered in the context of fractons, since their elementary and isolated charges are immobile by symmetry, and have two known translation-invariant gapless phases: a "p-wave dipole superfluid" phase where the dipole symmetry is spontaneously broken and a "s-wave dipole superfluid" phase where both the U(1) and dipole symmetries are spontaneously broken. We argue on grounds of symmetry and thermodynamics that there is no transitionally-invariant gapless fluid with unbroken dipole symmetry. In this work, we primarily focus on the hydrodynamic description of p-wave dipole superfluids, including leading dissipative corrections. That theory has, in a sense, a dynamical scaling exponent $z=2$, and its spectrum of fluctuations includes novel subdiffusive modes $\omega \sim -i k^4$ in the shear sector and magnon-like sound mode $\omega\sim \pm k^2 -i k^2$. By coupling the fluid to background fields, we find response functions of the various symmetry currents. We also present a preliminary generalization of our work to s-wave dipole superfluids, which resemble $z=1$ fluids and feature sound waves and diffusive shear modes, as in an ordinary fluid. However, the spectrum also contains a magnon-like second-sound mode $\omega\sim \pm k^2 \pm k^4 -i k^4$ with subdiffusive attenuation.

==> nb/NCGeometry.wl <==
(* ::Package:: *)

(*
NCGeometry v1.0

A Mathematica package for manipulations in Newton-Cartan geometry.

Author: Akash Jain
Email: ajainphysics@gmail.com
*)


BeginPackage["NCGeometry`"];


Coord::usage            = "Set of coordinates.";
ClockForm::usage        = "Clock form \!\(\*SubscriptBox[\(n\), \(\[Mu]\)]\).";
SpatialMetric::usage    = "Degenerate spatial metric \!\(\*SubscriptBox[\(h\), \(\[Mu]\[Nu]\)]\).";
FrameVelocity::usage    = "Frame velocity \!\(\*SuperscriptBox[\(v\), \(\[Mu]\)]\).";
Dimension::usage        = "Spacetime dimensions.";

NCInitiate::usage       = "Used to initiate the package.";
Connection::usage       = "Newton-Cartan connection.";
RiemannCurvature::usage = "Curvature associated with the Newton-Cartan connection."
RicciTensor::usage      = "Ricci tensor associated with the Newton-Cartan connection."
RicciScalar::usage      = "Ricci scalar associated with the Newton-Cartan connection."

Partial::usage          = "Gives the partial derivative of a tensor.";
CovariantD::usage       = "Gives the covariant derivative of a tensor with respect to the Newton-Cartan connection.";
CovariantDiv::usage     = "Gives the covariant divergence of a tensor (including the torsion contribution).";
ExteriorD::usage        = "Gives the exterior derivative of a differential form.";
Lie::usage              = "Gives the Lie derivative of a tensor.";


Unprotect[
	Coord, ClockForm, SpatialMetric, FrameVelocity, InverseSpatialMetric, 
	Connection, RiemannCurvature, RicciTensor, RicciScalar,
	CovariantD, CovariantDiv, ExteriorD, Lie,
	NCInitiate, NCLinearAnsatz
];


Begin["`Private`"];


Partial[tensor_] := Table[D[tensor,Coord[[ii]]],{ii,1,Dimension}]

NCInitiate[c_,n_,h_] := Module[{\[Gamma]}, 
	Unprotect[Coord, ClockForm, SpatialMetric, Dimension, FrameVelocity, InverseSpatialMetric, Connection, RiemannCurvature, RicciTensor, RicciScalar];
	Coord = c;
	ClockForm = n;
	SpatialMetric = h;
	
	Dimension = Length[Coord];
	
	\[Gamma] = ClockForm \[TensorProduct] ClockForm + SpatialMetric;
	FrameVelocity = Inverse[\[Gamma]].n;
	InverseSpatialMetric = Inverse[\[Gamma]] - FrameVelocity \[TensorProduct] FrameVelocity;
	(* FrameVelocity = Eigensystem[SpatialMetric]//#\[LeftDoubleBracket]2,Position[#\[LeftDoubleBracket]1\[RightDoubleBracket],0]\[LeftDoubleBracket]1,1\[RightDoubleBracket]\[RightDoubleBracket]&//#/#.ClockForm&; *)
	
	Connection = FrameVelocity \[TensorProduct] Partial[ClockForm] + 1/2 InverseSpatialMetric.(Partial[SpatialMetric]// Transpose[#,{2,3,1}] + Transpose[#,{3,2,1}] - # &);
	RiemannCurvature = Transpose[Partial[Connection],{3,1,4,2}] + Transpose[Connection.Connection,{1,3,4,2}] // # - Transpose[#,{1,2,4,3}]&;
	RicciTensor = Transpose[RiemannCurvature,{1,3,2,4}]// Tr[#,Plus,2]&;
	RicciScalar = Tr[RicciTensor.InverseSpatialMetric];
	
	Protect[Coord, ClockForm, SpatialMetric, Dimension, FrameVelocity, InverseSpatialMetric, Connection, RiemannCurvature, RicciTensor, RicciScalar];
];


CovariantD[tensor_] := If[ArrayQ[tensor],CovariantD[tensor, ConstantArray[1,ArrayDepth[tensor]]],Partial[tensor]]

CovariantD[tensor_, structure:{(0|1)...}] := Partial[tensor] + Sum[Which[
	structure[[ii]] === 0, - Transpose[Connection,{3,1,2}].Transpose[tensor,Join[Table[jj+1,{jj,ii-1}],{1}]] //Transpose[#,Join[{1,ii+1},Table[jj+1,{jj,ii-1}]]]&,
	structure[[ii]] === 1, Connection.Transpose[tensor,Join[Table[jj+1,{jj,ii-1}],{1}]] //Transpose[#,Join[{ii+1},Table[jj,{jj,ii}]]]&
],{ii,Length[structure]}]

CovariantDiv[tensor_] := CovariantDiv[tensor, ConstantArray[1,ArrayDepth[tensor]], 1]

CovariantDiv[tensor_, structure:{(0|1)...}, sumIndex_] := (CovariantD[tensor,structure] 
  +(Partial[ClockForm]//(#-#\[Transpose]).FrameVelocity&)\[TensorProduct]tensor) //Transpose[#,Join[{1},Table[jj+2,{jj,sumIndex-1}],{2}]]&//Tr[#,Plus,2]& 
  
ExteriorD[tensor_] := Partial[tensor] // # - Sum[Transpose[#,Join[{ii+1},Table[jj+1,{jj,ii-1}],{1}]], {ii, ArrayDepth[tensor]}]&

Lie[X_,tensor_,structure_] := X.Partial[tensor] + Sum[Which[
	structure[[ii]] === 0, Partial[X].Transpose[tensor,Join[Table[jj+1,{jj,ii-1}],{1}]] //Transpose[#,Join[{ii},Table[jj,{jj,ii-1}]]]&,
	structure[[ii]] === 1, - Partial[X]\[Transpose].Transpose[tensor,Join[Table[jj+1,{jj,ii-1}],{1}]] //Transpose[#,Join[{ii},Table[jj,{jj,ii-1}]]]&
],{ii,ArrayDepth[tensor]}]


End[];


Protect[
	Coord, ClockForm, SpatialMetric, FrameVelocity, InverseSpatialMetric, 
	Connection, RiemannCurvature, RicciTensor, RicciScalar,
	CovariantD, CovariantDiv, ExteriorD, Lie,
	NCInitiate, NCLinearAnsatz
];


(* Initiate a default value *)
NCInitiate[{t,x[1],x[2],x[3]},{1,0,0,0},DiagonalMatrix[{0,1,1,1}]]


EndPackage[];


==> nb/dipoleSF.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    250428,       6583]
NotebookOptionsPosition[    234883,       6341]
NotebookOutlinePosition[    235443,       6362]
CellTagsIndexPosition[    235400,       6359]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Linearised response in dipole superfluids", "Title",
 CellChangeTimes->{{3.871480910718732*^9, 3.871480933541333*^9}, {
   3.887288860875238*^9, 3.88728886354104*^9}, 3.887345573343297*^9, {
   3.890796193394939*^9, 
   3.8907962016025476`*^9}},ExpressionUUID->"777728d5-dccc-4e86-921c-\
dcc693aa48c9"],

Cell["\<\
In this Mathematica file, we compute the modes and response functions of \
dipole superfluids.
We focus on the p-wave phase of dipole superfluids for the most part and \
consider the s-wave towards the end.\
\>", "Text",
 CellChangeTimes->{{3.8907960647959146`*^9, 
  3.890796168801071*^9}},ExpressionUUID->"2f91155a-b6c6-471c-80f0-\
b00c042a473a"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.861585456469838*^9, 3.861585457372629*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"761f5681-5f30-4c5a-b64a-dbc6dbbd7fb1"],

Cell["\<\
This is a package for manipulations in Newton-Cartan (Aristotelian) geometry.\
\
\>", "Text",
 CellChangeTimes->{{3.890796245408827*^9, 
  3.890796268566456*^9}},ExpressionUUID->"e3ef49e1-e563-47ec-a70a-\
d6a4a5be815d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "NCGeometry`"}]}], "Input",
 CellChangeTimes->{{3.887344998428708*^9, 3.887344999794005*^9}, {
  3.88736170697965*^9, 3.887361711475193*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ad6f3892-3d47-47da-8660-9b7718590bc8"],

Cell[CellGroupData[{

Cell["Setup", "Section",
 CellChangeTimes->{{3.8714809459992027`*^9, 
  3.871480946563826*^9}},ExpressionUUID->"08e8292b-b807-4c8f-84b3-\
c0b46a7f6b3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Linearise", "[", "f_", "]"}], ":=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"f", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}], "]"}], "]"}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{
  3.887362184661491*^9, {3.887365531938515*^9, 3.887365551675518*^9}, {
   3.887440413448011*^9, 3.887440418788435*^9}, {3.889774085098158*^9, 
   3.889774094670228*^9}, {3.889789615594863*^9, 3.889789616346055*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"5b1ea50e-6704-4071-bd56-00ee1f27cb41"],

Cell[CellGroupData[{

Cell["Background fields", "Subsection",
 CellChangeTimes->{{3.8715341898834963`*^9, 
  3.871534194729858*^9}},ExpressionUUID->"071c74f8-9da3-4100-9f5c-\
11fdb34823d3"],

Cell["\<\
Let us start by specifying the background fields, which we take to only \
depend on time and one spatial coordinate\
\>", "Text",
 CellChangeTimes->{{3.889783337508727*^9, 3.88978335703691*^9}, {
  3.89079632034454*^9, 
  3.890796333111088*^9}},ExpressionUUID->"54938f57-29b3-43ad-ace1-\
6ef4c980c691"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.890796397403452*^9, 3.890796401473795*^9}, {
  3.890797026326885*^9, 3.890797029904168*^9}, {3.890797305147748*^9, 
  3.890797305248548*^9}, {3.89080033622774*^9, 3.890800336337762*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"d28ef475-89c0-4d75-b5cf-608e74d7f10f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "]"}], "+", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]", " ", "back", " ", 
        RowBox[{
         RowBox[{"\[Delta]nS", "[", "ii", "]"}], "[", 
         RowBox[{"t", ",", "x"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "0", ",", "d"}], "}"}]}], "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vi", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[Epsilon]", " ", "back", " ", 
       RowBox[{
        RowBox[{"\[Delta]vS", "[", "ii", "]"}], "[", 
        RowBox[{"t", ",", "x"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}]}], "]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vt", "    ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"vi", " ", ".", " ", 
       RowBox[{"n", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", 
          RowBox[{"d", "+", "1"}]}], "]"}], "]"}]}]}], ")"}], "/", 
    RowBox[{"n", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hij", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "+", 
       RowBox[{"\[Epsilon]", " ", "back", " ", 
        RowBox[{
         RowBox[{"\[Delta]hS", "[", 
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{"ii", ",", "jj"}], "]"}], ",", 
           RowBox[{"Max", "[", 
            RowBox[{"ii", ",", "jj"}], "]"}]}], "]"}], "[", 
         RowBox[{"t", ",", "x"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "     ", "=", " ", 
    RowBox[{
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"vi", " ", ".", " ", "hij", " ", ".", " ", "vi"}], "/", 
           RowBox[{"vt", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"vi", " ", ".", " ", "hij"}], "/", "vt"}], ")"}]}], 
           "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"vi", " ", ".", " ", "hij"}], "/", "vt"}], ")"}]}], 
            "}"}], "\[Transpose]"}], ",", "hij"}], "}"}]}], "}"}], "]"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"typo", " ", "in", " ", "the", " ", "previous", " ", "version"}], 
   " ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "=", 
    RowBox[{
     RowBox[{"\[Epsilon]", " ", "back", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]AS", "[", "ii", "]"}], "[", 
         RowBox[{"t", ",", "x"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "0", ",", "d"}], "}"}]}], "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aij", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[Epsilon]", " ", "back", " ", 
       RowBox[{
        RowBox[{"\[Delta]aS", "[", 
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"ii", ",", "jj"}], "]"}], ",", 
          RowBox[{"Max", "[", 
           RowBox[{"ii", ",", "jj"}], "]"}]}], "]"}], "[", 
        RowBox[{"t", ",", "x"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "=", 
    RowBox[{"aij", "//", 
     RowBox[{
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"vi", " ", ".", " ", "#", " ", ".", " ", "vi"}], "/", 
            RowBox[{"vt", "^", "2"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"vi", " ", ".", " ", "#"}], "/", "vt"}], ")"}]}], 
            "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"vi", " ", ".", " ", "#"}], "/", "vt"}], ")"}]}], 
             "}"}], "\[Transpose]"}], ",", "#"}], "}"}]}], "}"}], "]"}], 
      "&"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"typo", " ", "in", " ", "the", " ", "previous", " ", "version"}], 
   " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.890796418615515*^9, 3.890796500978813*^9}, 
   3.890796543814813*^9, {3.890796606769001*^9, 3.890796906464068*^9}, {
   3.890796937451161*^9, 3.890797019850698*^9}, 3.890797055679058*^9, {
   3.890797155483389*^9, 3.890797165232599*^9}, {3.8907972203158293`*^9, 
   3.890797288321051*^9}, {3.8907974976037283`*^9, 3.890797507642248*^9}, {
   3.890797941754627*^9, 3.890797944326681*^9}, {3.91551619158857*^9, 
   3.915516206682056*^9}, {3.9155162546615*^9, 3.9155162870575747`*^9}, {
   3.915516543772878*^9, 3.915516563532417*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"b9028309-3470-428e-9f24-d3f0cdd09638"],

Cell[BoxData[
 RowBox[{"NCInitiate", "[", 
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "x"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"y", "[", 
        RowBox[{"ii", "-", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "2", ",", "d"}], "}"}]}], "]"}]}], "]"}], ",", "n",
    ",", "h"}], "]"}]], "Input",
 CellChangeTimes->{{3.887365481040315*^9, 3.8873654909159184`*^9}, {
  3.8873655425466766`*^9, 3.887365562191984*^9}, {3.887366420238445*^9, 
  3.887366421127415*^9}, {3.890797310812706*^9, 3.8907973414069247`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"bfe01de5-b842-408c-91e9-6e5477bac201"],

Cell["Some derived quantities", "Text",
 CellChangeTimes->{{3.890797563558611*^9, 
  3.890797566783664*^9}},ExpressionUUID->"523cf191-b9ab-4d47-a9c4-\
d57eb1ab410d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v", "=", "FrameVelocity"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ih", "=", "InverseSpatialMetric"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"det\[Gamma]", "=", 
   RowBox[{"Det", "[", 
    RowBox[{
     RowBox[{"n", "\[TensorProduct]", "n"}], "+", "h"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fn", "=", 
   RowBox[{"ExteriorD", "[", "n", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"ExteriorD", "[", "A", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890797573417519*^9, 3.890797573591032*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"0b6732f6-b0f9-4e72-b3b8-064409b3e57d"],

Cell["The dipole gauge fields and field strengths", "Text",
 CellChangeTimes->{{3.890797594600706*^9, 
  3.8907976003551702`*^9}},ExpressionUUID->"a5b0bf80-6e26-44f2-9c06-\
6d4590a8aa2d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A\[Lambda]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[TensorProduct]", 
       RowBox[{"(", 
        RowBox[{"v", ".", "F", ".", "ih"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", ".", "ih", ".", "F", ".", "ih"}], "+", 
         RowBox[{"a", ".", "ih"}]}], ")"}]}]}], ")"}], "\[Transpose]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F\[Lambda]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CovariantD", "[", 
       RowBox[{"A\[Lambda]", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "//", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}], "-", 
        RowBox[{"Transpose", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "&"}]}], 
     ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"A\[Lambda]", ".", "v"}], ")"}], "\[TensorProduct]", "Fn"}], 
    "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"CovariantD", "[", "v", "]"}], "\[Transpose]"}], ".", 
         "A\[Lambda]"}], ")"}], "\[TensorProduct]", "n"}], "//", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}], "-", 
        RowBox[{"Transpose", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "&"}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890797397724583*^9, 3.890797412685674*^9}, {
  3.890797461533903*^9, 3.8907974649209843`*^9}, {3.890797531084858*^9, 
  3.890797583055047*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"db3f9e71-3e46-483e-a00d-4c59dff1f401"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dipole Goldstone and dipole-invariant background fields", "Subsection",
 CellChangeTimes->{{3.890797636172432*^9, 
  3.890797658977122*^9}},ExpressionUUID->"633ea28b-f9bf-4b57-bcc0-\
236dfe5745e1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]i", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{
        RowBox[{"\[Delta]\[Phi]S", "[", "ii", "]"}], "[", 
        RowBox[{"t", ",", "x"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}]}], "]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]", "=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"-", 
        RowBox[{"\[Phi]i", ".", "vi"}]}], "}"}], ",", "\[Phi]i"}], "]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890797711832234*^9, 3.890797792498925*^9}, {
  3.8907978346004353`*^9, 3.890797872122729*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"dee7423c-e122-4b49-8441-31d1bb9375ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tA", "=", 
   RowBox[{
    RowBox[{"A", "+", "\[Phi]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ta", "=", 
   RowBox[{"a", "+", 
    RowBox[{"h", ".", "ih", ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CovariantD", "[", 
        RowBox[{"\[Phi]", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"#", "+", 
         RowBox[{"#", "\[Transpose]"}]}], "&"}]}], ")"}], ".", "ih", ".", 
     "h"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tF", "=", 
   RowBox[{
    RowBox[{"ExteriorD", "[", "tA", "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tA\[Lambda]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", "\[TensorProduct]", 
       RowBox[{"(", 
        RowBox[{"v", ".", "tF", ".", "ih"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", ".", "ih", ".", "tF", ".", "ih"}], "+", 
         RowBox[{"ta", ".", "ih"}]}], ")"}]}]}], ")"}], "\[Transpose]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tF\[Lambda]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CovariantD", "[", 
       RowBox[{"tA\[Lambda]", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "//", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}], "-", 
        RowBox[{"Transpose", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "&"}]}], 
     ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"tA\[Lambda]", ".", "v"}], ")"}], "\[TensorProduct]", "Fn"}], 
    "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"CovariantD", "[", "v", "]"}], "\[Transpose]"}], ".", 
         "tA\[Lambda]"}], ")"}], "\[TensorProduct]", "n"}], "//", 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}], "-", 
        RowBox[{"Transpose", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "&"}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.88736581551458*^9, 3.887365912763633*^9}, {
   3.887366050002744*^9, 3.887366079862661*^9}, {3.88736626827773*^9, 
   3.887366270445375*^9}, {3.887366559097692*^9, 3.887366615422132*^9}, {
   3.88736727332263*^9, 3.887367284663618*^9}, {3.88828464070313*^9, 
   3.888284642595467*^9}, {3.8897739153568783`*^9, 3.889773926130171*^9}, 
   3.88977404083325*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"08119905-3809-4aee-9a9b-b8af34b97555"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hydrodynamic fields", "Subsection",
 CellChangeTimes->{{3.8873763966938877`*^9, 3.887376403231781*^9}, {
   3.887377770961512*^9, 3.887377772970743*^9}, 
   3.88978344633659*^9},ExpressionUUID->"1df20916-485d-4e0d-bc6b-\
7ee9959dd8fc"],

Cell["\<\
We will use the Lie algebra hydrodynamic fields as the fundamental variables\
\>", "Text",
 CellChangeTimes->{{3.889783417766715*^9, 
  3.889783435927157*^9}},ExpressionUUID->"b1b1413f-6e9a-4651-94a1-\
7a2ecb94f280"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]", "=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox["1", "T0"], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "]"}], "+", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{
        RowBox[{"\[Delta]\[Beta]S", "[", "ii", "]"}], "[", 
        RowBox[{"t", ",", "x"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "d"}], "}"}]}], "]"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]\[Beta]", "=", 
   RowBox[{
    FractionBox["\[Mu]0", "T0"], "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"\[Delta]\[CapitalLambda]\[Beta]S", "[", 
      RowBox[{"t", ",", "x"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8907979141455793`*^9, 3.890797960608736*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"03f643f1-5e3b-4aba-881a-ba7c7a23e576"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Beta]", ".", "n"}]], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{
    FractionBox["\[Beta]", 
     RowBox[{"\[Beta]", ".", "n"}]], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[CapitalLambda]\[Beta]", "+", 
      RowBox[{"\[Beta]", ".", "tA"}]}], 
     RowBox[{"\[Beta]", ".", "n"}]], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecu", "=", 
   RowBox[{"u", "-", "v"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889774770369402*^9, 3.889774851624435*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"edc59999-8024-4e41-b46a-806e48e1c013"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hydrostatic transport", "Subsection",
 CellChangeTimes->{{3.889773239961307*^9, 3.88977324198562*^9}, {
  3.889840381662345*^9, 
  3.889840386387927*^9}},ExpressionUUID->"2dfcb05d-8a50-43ea-905e-\
a178e5cb8fb4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"h", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"2", ";;", 
      RowBox[{"d", "+", "1"}]}], ",", 
     RowBox[{"2", ";;", 
      RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ig", "=", 
   RowBox[{"Inverse", "[", "g", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889789487559713*^9, 3.889789488940074*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"6c1a76e0-19b8-4990-99a9-92635936eb04"],

Cell["\<\
We define the free energy up to quadratic order in fluctuations\
\>", "Text",
 CellChangeTimes->{{3.889783631950652*^9, 
  3.889783646785765*^9}},ExpressionUUID->"d8ad48c0-bbc7-488e-a104-\
f9883f685e3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EOS", "[", 
    RowBox[{"T_", ",", "\[Mu]_", ",", "w_"}], "]"}], ":=", 
   RowBox[{"p0", "+", 
    RowBox[{"s0", 
     RowBox[{"(", 
      RowBox[{"T", "-", "T0"}], ")"}]}], "+", 
    RowBox[{"q0", 
     RowBox[{"(", 
      RowBox[{"\[Mu]", "-", "\[Mu]0"}], ")"}]}], "+", 
    RowBox[{"pd0", " ", "w"}], "+", 
    RowBox[{
     FractionBox["1", "2"], "\[Chi]ss", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"T", "-", "T0"}], ")"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "\[Chi]qq", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Mu]", "-", "\[Mu]0"}], ")"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], "Bd", " ", 
     SuperscriptBox["w", "2"]}], "+", 
    RowBox[{"\[Chi]sq", 
     RowBox[{"(", 
      RowBox[{"T", "-", "T0"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"\[Mu]", "-", "\[Mu]0"}], ")"}]}], "+", 
    RowBox[{"\[Chi]sd", 
     RowBox[{"(", 
      RowBox[{"T", "-", "T0"}], ")"}], "w"}], "+", 
    RowBox[{"\[Chi]qd", 
     RowBox[{"(", 
      RowBox[{"\[Mu]", "-", "\[Mu]0"}], ")"}], "w"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.887376348774631*^9, 3.887376465720535*^9}, {
   3.8873765248797507`*^9, 3.88737661835854*^9}, {3.887376661584769*^9, 
   3.887376750188879*^9}, {3.887377042653535*^9, 3.887377096429677*^9}, {
   3.8873771478846006`*^9, 3.88737728543146*^9}, {3.887377327512439*^9, 
   3.887377347570108*^9}, {3.887377392422102*^9, 3.887377440881276*^9}, 
   3.887377479508792*^9, 3.887377525532103*^9, {3.887435538869034*^9, 
   3.88743555071975*^9}, {3.8876826902847023`*^9, 3.887682712485509*^9}, 
   3.887682767869413*^9, {3.8882847367506332`*^9, 3.8882847540872*^9}, {
   3.888284791801572*^9, 3.888284801186548*^9}, {3.8882853550914392`*^9, 
   3.8882853820616302`*^9}, 3.888287355728369*^9, {3.889783486426246*^9, 
   3.889783486805504*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"fbf29c8d-0c7a-4e09-af69-04cc9b57220c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalF]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SqrtBox["det\[Gamma]"]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EOS", "[", 
         RowBox[{"T", ",", "\[Mu]", ",", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"Tr", "[", 
            RowBox[{"ih", ".", "ta"}], "]"}]}]}], "]"}], "-", 
        RowBox[{
         FractionBox["1", "4"], "Gd", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{"ih", ".", "ta", ".", "ih", ".", "ta"}], "]"}], "-", 
           RowBox[{
            FractionBox["1", "d"], 
            SuperscriptBox[
             RowBox[{"Tr", "[", 
              RowBox[{"ih", ".", "ta"}], "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["\[Chi]m", "4"], 
         RowBox[{"Tr", "[", 
          RowBox[{"ih", ".", "tF", ".", "ih", ".", "tF"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["\[Chi]n", "4"], 
         RowBox[{"Tr", "[", 
          RowBox[{"ih", ".", "Fn", ".", "ih", ".", "Fn"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["\[Chi]mn", "2"], 
         RowBox[{"Tr", "[", 
          RowBox[{"ih", ".", "tF", ".", "ih", ".", "Fn"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], "\[Rho]", " ", 
         RowBox[{"u", ".", "h", ".", "u"}]}]}], ")"}]}], "-", 
     RowBox[{"hs", 
      SqrtBox["det\[Gamma]"], 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Lambda]2", " ", 
         RowBox[{"vecu", ".", 
          RowBox[{"Partial", "[", "T", "]"}]}]}], "+", 
        RowBox[{"\[Lambda]3", " ", 
         RowBox[{"vecu", ".", 
          RowBox[{"Partial", "[", "\[Mu]", "]"}]}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], "\[Lambda]4", " ", 
         RowBox[{"vecu", ".", 
          RowBox[{"Partial", "[", 
           RowBox[{"Tr", "[", 
            RowBox[{"ih", ".", "ta"}], "]"}], "]"}]}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{"\[Lambda]5", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"CovariantD", "[", "vecu", "]"}], ".", "ta", ".", "ih"}], 
          "]"}]}], "-", 
        RowBox[{"\[Lambda]6", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"CovariantD", "[", "vecu", "]"}], ".", "tF", ".", "ih"}], 
          "]"}]}], "-", 
        RowBox[{"\[Lambda]7", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"CovariantD", "[", "vecu", "]"}], ".", "Fn", ".", "ih"}], 
          "]"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         FractionBox["1", "2"], "\[Lambda]8", " ", 
         RowBox[{
          RowBox[{"Partial", "[", "T", "]"}], ".", "ih", ".", 
          RowBox[{"Partial", "[", "T", "]"}]}]}], "+", 
        RowBox[{"\[Lambda]9", " ", 
         RowBox[{
          RowBox[{"Partial", "[", "T", "]"}], ".", "ih", ".", 
          RowBox[{"Partial", "[", "\[Mu]", "]"}]}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], "\[Lambda]10", " ", 
         RowBox[{
          RowBox[{"Partial", "[", "T", "]"}], ".", "ih", ".", 
          RowBox[{"Partial", "[", 
           RowBox[{"Tr", "[", 
            RowBox[{"ih", ".", "ta"}], "]"}], "]"}]}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         FractionBox["1", "2"], "\[Lambda]11", " ", 
         RowBox[{
          RowBox[{"Partial", "[", "\[Mu]", "]"}], ".", "ih", ".", 
          RowBox[{"Partial", "[", "\[Mu]", "]"}]}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], "\[Lambda]12", " ", 
         RowBox[{
          RowBox[{"Partial", "[", "\[Mu]", "]"}], ".", "ih", ".", 
          RowBox[{"Partial", "[", 
           RowBox[{"Tr", "[", 
            RowBox[{"ih", ".", "ta"}], "]"}], "]"}]}]}], "+", 
        RowBox[{
         FractionBox["1", "8"], "\[Lambda]13", " ", 
         RowBox[{
          RowBox[{"Partial", "[", 
           RowBox[{"Tr", "[", 
            RowBox[{"ih", ".", "ta"}], "]"}], "]"}], ".", "ih", ".", 
          RowBox[{"Partial", "[", 
           RowBox[{"Tr", "[", 
            RowBox[{"ih", ".", "ta"}], "]"}], "]"}]}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{
         FractionBox["1", "2"], "\[Lambda]14", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"CovariantD", "[", 
            RowBox[{
             RowBox[{"Partial", "[", "T", "]"}], ",", 
             RowBox[{"{", "0", "}"}]}], "]"}], ".", "ih", ".", "ta", ".", 
           "ih"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], "\[Lambda]15", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"CovariantD", "[", 
            RowBox[{
             RowBox[{"Partial", "[", "\[Mu]", "]"}], ",", 
             RowBox[{"{", "0", "}"}]}], "]"}], ".", "ih", ".", "ta", ".", 
           "ih"}], "]"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         FractionBox["1", "4"], "\[Lambda]16", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"CovariantD", "[", 
            RowBox[{
             RowBox[{"Partial", "[", 
              RowBox[{"Tr", "[", 
               RowBox[{"ih", ".", "ta"}], "]"}], "]"}], ",", 
             RowBox[{"{", "0", "}"}]}], "]"}], ".", "ih", ".", "ta", ".", 
           "ih"}], "]"}]}], "\[IndentingNewLine]", "-", 
        RowBox[{
         FractionBox["1", "2"], "\[Lambda]17", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"ih", ".", 
              RowBox[{"CovariantD", "[", 
               RowBox[{
                RowBox[{"CovariantD", "[", 
                 RowBox[{"ta", ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
             "Plus", ",", "2"}], "]"}], ".", "ih", ".", "ta", ".", "ih"}], 
          "]"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         FractionBox["1", "2"], "\[Lambda]18", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"ih", ".", 
              RowBox[{"CovariantD", "[", 
               RowBox[{
                RowBox[{"CovariantD", "[", 
                 RowBox[{"tF", ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
             "Plus", ",", "2"}], "]"}], ".", "ih", ".", "tF", ".", "ih"}], 
          "]"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         FractionBox["1", "2"], "\[Lambda]19", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"ih", ".", 
              RowBox[{"CovariantD", "[", 
               RowBox[{
                RowBox[{"CovariantD", "[", 
                 RowBox[{"Fn", ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
             "Plus", ",", "2"}], "]"}], ".", "ih", ".", "Fn", ".", "ih"}], 
          "]"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{"\[Lambda]20", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"ih", ".", 
              RowBox[{"CovariantD", "[", 
               RowBox[{
                RowBox[{"CovariantD", "[", 
                 RowBox[{"Fn", ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
             "Plus", ",", "2"}], "]"}], ".", "ih", ".", "tF", ".", "ih"}], 
          "]"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{
         FractionBox["1", "2"], "\[Lambda]21", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"ta", ",", "ta"}], "}"}], "//", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"ih", ".", 
                RowBox[{"CovariantD", "[", 
                 RowBox[{
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", "Plus", 
               ",", "2"}], "]"}], ".", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"ih", ".", 
                RowBox[{"CovariantD", "[", 
                 RowBox[{
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", "Plus", 
               ",", "2"}], "]"}]}], "&"}]}], ")"}]}], "\[IndentingNewLine]", 
        "+", 
        RowBox[{
         FractionBox["1", "2"], "\[Lambda]22", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"tF", ",", "tF"}], "}"}], "//", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"ih", ".", 
                RowBox[{"CovariantD", "[", 
                 RowBox[{
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", "Plus", 
               ",", "2"}], "]"}], ".", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"ih", ".", 
                RowBox[{"CovariantD", "[", 
                 RowBox[{
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", "Plus", 
               ",", "2"}], "]"}]}], "&"}]}], ")"}]}], "\[IndentingNewLine]", 
        "+", 
        RowBox[{
         FractionBox["1", "2"], "\[Lambda]23", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Fn", ",", "Fn"}], "}"}], "//", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"ih", ".", 
                RowBox[{"CovariantD", "[", 
                 RowBox[{
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", "Plus", 
               ",", "2"}], "]"}], ".", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"ih", ".", 
                RowBox[{"CovariantD", "[", 
                 RowBox[{
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", "Plus", 
               ",", "2"}], "]"}]}], "&"}]}], ")"}]}], "\[IndentingNewLine]", 
        "+", 
        RowBox[{"\[Lambda]24", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"ta", ",", "tF"}], "}"}], "//", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"ih", ".", 
                RowBox[{"CovariantD", "[", 
                 RowBox[{
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", "Plus", 
               ",", "2"}], "]"}], ".", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"ih", ".", 
                RowBox[{"CovariantD", "[", 
                 RowBox[{
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", "Plus", 
               ",", "2"}], "]"}]}], "&"}]}], ")"}]}], "\[IndentingNewLine]", 
        "+", 
        RowBox[{"\[Lambda]25", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"ta", ",", "Fn"}], "}"}], "//", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"ih", ".", 
                RowBox[{"CovariantD", "[", 
                 RowBox[{
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", "Plus", 
               ",", "2"}], "]"}], ".", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"ih", ".", 
                RowBox[{"CovariantD", "[", 
                 RowBox[{
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", "Plus", 
               ",", "2"}], "]"}]}], "&"}]}], ")"}]}], "\[IndentingNewLine]", 
        "+", 
        RowBox[{"\[Lambda]26", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Fn", ",", "tF"}], "}"}], "//", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"ih", ".", 
                RowBox[{"CovariantD", "[", 
                 RowBox[{
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", "Plus", 
               ",", "2"}], "]"}], ".", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"ih", ".", 
                RowBox[{"CovariantD", "[", 
                 RowBox[{
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", "Plus", 
               ",", "2"}], "]"}]}], "&"}]}], ")"}]}], "\[IndentingNewLine]", 
        "+", 
        RowBox[{"\[Lambda]27", " ", "RicciScalar"}], "+", 
        RowBox[{"\[Lambda]28", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{"RicciTensor", ".", "ih", ".", "ta", ".", "ih"}], "]"}]}]}],
        ")"}]}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.889773242901073*^9, 3.8897732503286552`*^9}, {
   3.889773297736199*^9, 3.889773316270597*^9}, {3.889773365632571*^9, 
   3.889773395790264*^9}, 3.889773511827895*^9, {3.889774211922146*^9, 
   3.889774235889949*^9}, {3.889780293951614*^9, 3.88978029851136*^9}, {
   3.889783184887273*^9, 3.889783222076083*^9}, {3.889783304339911*^9, 
   3.889783304561714*^9}, {3.889783504368926*^9, 3.8897836098858833`*^9}, {
   3.889783827104701*^9, 3.889783831566571*^9}, {3.889784239357637*^9, 
   3.889784246027953*^9}, {3.889789510394699*^9, 3.889789514568215*^9}, {
   3.889840398191341*^9, 3.889840415491542*^9}, {3.889851188011142*^9, 
   3.8898512096771803`*^9}, {3.890274458509107*^9, 3.890274478131458*^9}, {
   3.890274626910338*^9, 3.890274687232695*^9}, 3.890274758403219*^9, {
   3.89027499680617*^9, 3.890275017914279*^9}, {3.890275055015676*^9, 
   3.8902751038423753`*^9}, {3.890275206971664*^9, 3.89027535441672*^9}, {
   3.890275385805634*^9, 3.8902754623705063`*^9}, {3.890275537888093*^9, 
   3.890275538667227*^9}, {3.890275569862195*^9, 3.890275642521126*^9}, {
   3.890275674256479*^9, 3.890275714846394*^9}, {3.8902757654768333`*^9, 
   3.890275996785989*^9}, {3.890798256400408*^9, 3.890798258487045*^9}, {
   3.8907983113061867`*^9, 3.8907983115437737`*^9}, {3.890798707597698*^9, 
   3.890798714174829*^9}, {3.890820087429809*^9, 3.890820099138958*^9}, {
   3.890820151108165*^9, 3.890820171264039*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"bd777df4-bf1d-4272-8b09-f9c6bde85ae1"],

Cell["\<\
The conserved currents can be obtained by varying with respect to the \
background fields. 
However, note that we are performing variations with respect to non-covariant \
background fields. Therefore, the variations will need to be adjusted to give \
rise to the correct conserved currents in the covariant language.\
\>", "Text",
 CellChangeTimes->{{3.889783655568344*^9, 3.889783690377129*^9}, 
   3.889839307309623*^9, {3.889839342273923*^9, 
   3.88983944904607*^9}},ExpressionUUID->"b417175d-9650-4828-8398-\
9cc4b9e745bb"],

Cell[BoxData[
 RowBox[{"<<", "VariationalMethods`"}]], "Input",
 CellChangeTimes->{{3.889789567175295*^9, 3.889789567643895*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"909a969c-d05b-48a1-8d2f-f7c26a85b1da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Jhs", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Epsilon]", " ", "back"}]], 
     FractionBox[
      RowBox[{"-", "1"}], 
      SqrtBox["det\[Gamma]"]], 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"VariationalD", "[", 
        RowBox[{"\[ScriptCapitalF]", ",", 
         RowBox[{
          RowBox[{"\[Delta]AS", "[", "ii", "]"}], "[", 
          RowBox[{"t", ",", "x"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "x"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "0", ",", "d"}], "}"}]}], "]"}]}], "//", 
    "Linearise"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jdhs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Epsilon]", " ", "back"}]], 
      FractionBox["1", 
       SqrtBox["det\[Gamma]"]], 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["2", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"ii", ",", "jj"}], "]"}]]}], 
         RowBox[{"VariationalD", "[", 
          RowBox[{"\[ScriptCapitalF]", ",", 
           RowBox[{
            RowBox[{"\[Delta]aS", "[", 
             RowBox[{
              RowBox[{"Min", "[", 
               RowBox[{"ii", ",", "jj"}], "]"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"ii", ",", "jj"}], "]"}]}], "]"}], "[", 
            RowBox[{"t", ",", "x"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "x"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "//", 
     RowBox[{
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             RowBox[{"#", ".", 
              RowBox[{"n", "\[LeftDoubleBracket]", 
               RowBox[{"2", ";;", 
                RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}], 
            "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", 
              RowBox[{"#", ".", 
               RowBox[{"n", "\[LeftDoubleBracket]", 
                RowBox[{"2", ";;", 
                 RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}], 
             "}"}], "\[Transpose]"}], ",", "#"}], "}"}]}], "}"}], "]"}], 
      "&"}]}], "//", "Linearise"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]hs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Epsilon]", " ", "back"}]], 
       FractionBox["1", 
        SqrtBox["det\[Gamma]"]], 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["2", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"ii", ",", "jj"}], "]"}]]}], 
          RowBox[{"VariationalD", "[", 
           RowBox[{"\[ScriptCapitalF]", ",", 
            RowBox[{
             RowBox[{"\[Delta]hS", "[", 
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{"ii", ",", "jj"}], "]"}], ",", 
               RowBox[{"Max", "[", 
                RowBox[{"ii", ",", "jj"}], "]"}]}], "]"}], "[", 
             RowBox[{"t", ",", "x"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "x"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"A\[Lambda]", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}], ",", 
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}], ".", 
         RowBox[{"Jdhs", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}], ",", 
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}]}], "//", 
        RowBox[{
         RowBox[{"#", "+", 
          RowBox[{"#", "\[Transpose]"}]}], "&"}]}], ")"}]}], "//", 
     RowBox[{
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             RowBox[{"#", ".", 
              RowBox[{"n", "\[LeftDoubleBracket]", 
               RowBox[{"2", ";;", 
                RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}], 
            "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"-", 
              RowBox[{"#", ".", 
               RowBox[{"n", "\[LeftDoubleBracket]", 
                RowBox[{"2", ";;", 
                 RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}], 
             "}"}], "\[Transpose]"}], ",", "#"}], "}"}]}], "}"}], "]"}], 
      "&"}]}], "//", "Linearise"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Pi]hs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Epsilon]", " ", "back"}]], 
       FractionBox["1", 
        SqrtBox["det\[Gamma]"]], 
       RowBox[{"ig", ".", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"VariationalD", "[", 
           RowBox[{"\[ScriptCapitalF]", ",", 
            RowBox[{
             RowBox[{"\[Delta]vS", "[", "ii", "]"}], "[", 
             RowBox[{"t", ",", "x"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "x"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "d"}], "}"}]}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"\[Tau]hs", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"2", ";;", 
          RowBox[{"d", "+", "1"}]}], ",", 
         RowBox[{"2", ";;", 
          RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}], ".", 
       RowBox[{"n", "\[LeftDoubleBracket]", 
        RowBox[{"2", ";;", 
         RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}], "//", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "#"}], "]"}], "&"}]}], "//", 
    "Linearise"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]hs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Epsilon]", " ", "back"}]], 
      FractionBox["1", 
       SqrtBox["det\[Gamma]"]], 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"VariationalD", "[", 
         RowBox[{"\[ScriptCapitalF]", ",", 
          RowBox[{
           RowBox[{"\[Delta]nS", "[", "ii", "]"}], "[", 
           RowBox[{"t", ",", "x"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "x"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "0", ",", "d"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"-", 
         RowBox[{
          RowBox[{"\[Pi]hs", "\[LeftDoubleBracket]", 
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}], ".", 
          RowBox[{"v", "\[LeftDoubleBracket]", 
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}], "}"}], 
       ",", 
       RowBox[{
        RowBox[{"Jdhs", "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{"2", ";;", 
           RowBox[{"d", "+", "1"}]}], ",", 
          RowBox[{"2", ";;", 
           RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}], ".", 
        RowBox[{"F", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", 
          RowBox[{"2", ";;", 
           RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}]}]}], 
      "]"}]}], "//", "Linearise"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889789546651939*^9, 3.889789634485279*^9}, {
  3.889838588959386*^9, 3.889838647119557*^9}, {3.889838723075672*^9, 
  3.8898388856699533`*^9}, {3.889838950222515*^9, 3.889839019048769*^9}, {
  3.889839091327708*^9, 3.8898390945104933`*^9}, {3.8898391541351147`*^9, 
  3.889839170966867*^9}, {3.8898394811586027`*^9, 3.889839536116483*^9}, {
  3.8898395779188347`*^9, 3.889839623340901*^9}, {3.889839680184566*^9, 
  3.889839695895323*^9}, {3.889839785983971*^9, 3.889840075856374*^9}, {
  3.889840136904127*^9, 3.889840204783999*^9}, {3.88984025258647*^9, 
  3.889840287341786*^9}, {3.890800397910118*^9, 3.890800404272305*^9}, {
  3.890800435176714*^9, 3.890800441683395*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"28b602d4-a2db-46f3-865c-4b459db44f89"],

Cell["\<\
Finally, we need to convert the physical hydrostatic currents to the \
dipole-invariant versions for our purposes\
\>", "Text",
 CellChangeTimes->{{3.889839727555341*^9, 
  3.889839746144611*^9}},ExpressionUUID->"e72570e3-5944-46dd-a2ee-\
d234a5eeec86"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalE]hs", "=", 
   RowBox[{"\[Epsilon]hs", "//", "Linearise"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalT]hs", "=", 
   RowBox[{
    RowBox[{"\[Tau]hs", "+", 
     RowBox[{"Jdhs", " ", 
      RowBox[{"CovariantDiv", "[", 
       RowBox[{"ih", ".", "\[Phi]"}], "]"}]}]}], "//", "Linearise"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]hs", "=", 
   RowBox[{
    RowBox[{"\[Pi]hs", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Jhs", ".", "n"}], ")"}], " ", 
      RowBox[{"ih", ".", "\[Phi]"}]}]}], "//", "Linearise"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.889838675771677*^9, 3.889838701191614*^9}, {
   3.889839031262173*^9, 3.889839049142424*^9}, {3.889839185366743*^9, 
   3.8898392180302258`*^9}, {3.8898392567554092`*^9, 3.889839289573222*^9}, {
   3.889839527341672*^9, 3.889839528064107*^9}, 3.889839631512833*^9, {
   3.889839701787545*^9, 3.8898397032566423`*^9}, {3.889840093053311*^9, 
   3.889840110215413*^9}, {3.889840217536028*^9, 3.889840231218272*^9}, {
   3.889840299245627*^9, 3.889840322536749*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"0e96a71e-5031-4f30-b8e7-78847e17e47c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Non-hydrostatic transport", "Subsection",
 CellChangeTimes->{{3.889840372599599*^9, 
  3.889840376507516*^9}},ExpressionUUID->"e33192d0-fe25-43eb-b2d0-\
bb04574a306e"],

Cell["Non-hydrostatic data", "Text",
 CellChangeTimes->{{3.890800704902828*^9, 
  3.8908007110130177`*^9}},ExpressionUUID->"1d6de074-ec7c-4a14-af69-\
6a9e0730068a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Td\[Beta]n", "=", 
   RowBox[{
    RowBox[{"T", " ", 
     RowBox[{"Lie", "[", 
      RowBox[{"\[Beta]", ",", "n", ",", 
       RowBox[{"{", "0", "}"}]}], "]"}]}], "//", "Linearise"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Td\[Beta]d\[Beta]n", "=", 
   RowBox[{
    RowBox[{"T", " ", 
     RowBox[{"Lie", "[", 
      RowBox[{
       RowBox[{"Lie", "[", 
        RowBox[{"\[Beta]", ",", "n", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], ",", "n", ",", 
       RowBox[{"{", "0", "}"}]}], "]"}]}], "//", "Linearise"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tdd\[Beta]n", "=", 
   RowBox[{
    RowBox[{"T", " ", 
     RowBox[{"CovariantD", "[", 
      RowBox[{
       RowBox[{"Lie", "[", 
        RowBox[{"\[Beta]", ",", "n", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], ",", 
       RowBox[{"{", "0", "}"}]}], "]"}]}], "//", "Linearise"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tdd\[Beta]nsymm", "=", 
   RowBox[{
    RowBox[{"Tdd\[Beta]n", "+", 
     RowBox[{"Tdd\[Beta]n", "\[Transpose]"}]}], "//", "Linearise"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Td\[Beta]h", "=", 
   RowBox[{
    RowBox[{"T", " ", 
     RowBox[{"Lie", "[", 
      RowBox[{"\[Beta]", ",", "h", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "//", "Linearise"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Td\[Beta]A", "=", 
   RowBox[{
    RowBox[{"T", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Lie", "[", 
        RowBox[{"\[Beta]", ",", "tA", ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], "+", 
       RowBox[{"Partial", "[", "\[CapitalLambda]\[Beta]", "]"}]}], ")"}]}], "//",
     "Linearise"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Td\[Beta]A\[Lambda]symm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"T", " ", 
      RowBox[{"h", ".", 
       RowBox[{"Lie", "[", 
        RowBox[{"\[Beta]", ",", "tA\[Lambda]", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}]}], "//", 
     RowBox[{
      RowBox[{"#", "+", 
       RowBox[{"#", "\[Transpose]"}]}], "&"}]}], "//", "Linearise"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.887435368274767*^9, 3.88743537126481*^9}, {
   3.8874354200961933`*^9, 3.8874355201362057`*^9}, {3.887435556890925*^9, 
   3.887435587735207*^9}, {3.88743562117515*^9, 3.887435680867124*^9}, {
   3.887435717144114*^9, 3.887435758866344*^9}, {3.887435851518382*^9, 
   3.887435927825197*^9}, {3.8882848210184603`*^9, 3.888284821796976*^9}, {
   3.889753996142975*^9, 3.889754019147912*^9}, {3.889754194771991*^9, 
   3.889754233569942*^9}, {3.889754348653488*^9, 3.889754352910885*^9}, {
   3.889754404299951*^9, 3.889754404851409*^9}, {3.890799681385999*^9, 
   3.890799701260867*^9}, 3.890799895196817*^9, 3.890800667345484*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"dc711af9-1abf-4b6c-9815-62c09890961c"],

Cell["Constitutive relations including non-hydrostatic transport", "Text",
 CellChangeTimes->{{3.890800717446128*^9, 
  3.8908007267903957`*^9}},ExpressionUUID->"e15a7d48-ad7e-4fde-aa00-\
606a64f4f13b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalE]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ScriptCapitalE]hs", "\[IndentingNewLine]", "+", 
      RowBox[{"T0", " ", "\[Kappa]", " ", 
       RowBox[{"ih", ".", "Td\[Beta]n"}]}], "+", 
      RowBox[{"b\[CapitalOmega]\[Epsilon]", " ", 
       RowBox[{"ih", ".", "Td\[Beta]d\[Beta]n"}]}], "-", 
      RowBox[{"\[Sigma]\[Epsilon]", " ", 
       RowBox[{"ih", ".", 
        RowBox[{"Partial", "[", 
         RowBox[{"Tr", "[", 
          RowBox[{"ih", ".", "Tdd\[Beta]n"}], "]"}], "]"}]}]}], "-", 
      RowBox[{"\[Gamma]\[Epsilon]", " ", 
       RowBox[{"CovariantDiv", "[", 
        RowBox[{"ih", ".", "Tdd\[Beta]n", ".", "ih"}], "]"}]}], 
      "\[IndentingNewLine]", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "b\[Sigma]\[Epsilon]\[Tau]", "+", "\[Sigma]\[Epsilon]\[Tau]"}], ")"}], 
       RowBox[{"ih", ".", 
        RowBox[{"Partial", "[", 
         RowBox[{"Tr", "[", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"ih", ".", "Td\[Beta]h"}]}], "]"}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "b\[Gamma]\[Epsilon]\[Tau]", "+", "\[Gamma]\[Epsilon]\[Tau]"}], ")"}], 
       RowBox[{"CovariantDiv", "[", 
        RowBox[{
         RowBox[{"ih", ".", "Td\[Beta]h", ".", "ih"}], "-", 
         RowBox[{
          FractionBox["1", "d"], "ih", " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"ih", ".", "Td\[Beta]h"}], "]"}]}]}], "]"}]}], 
      "\[IndentingNewLine]", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b\[Sigma]\[Epsilon]d", "+", "\[Sigma]\[Epsilon]d"}], ")"}], 
       RowBox[{"ih", ".", 
        RowBox[{"Partial", "[", 
         RowBox[{"Tr", "[", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"ih", ".", "Td\[Beta]A\[Lambda]symm"}]}], "]"}], "]"}]}]}],
       "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b\[Gamma]\[Epsilon]d", "+", "\[Gamma]\[Epsilon]d"}], ")"}], 
       RowBox[{"CovariantDiv", "[", 
        RowBox[{
         RowBox[{"ih", ".", "Td\[Beta]A\[Lambda]symm", ".", "ih"}], "-", 
         RowBox[{
          FractionBox["1", "d"], "ih", " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"ih", ".", "Td\[Beta]A\[Lambda]symm"}], "]"}]}]}], 
        "]"}]}]}], ")"}], "//", "Linearise"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]", "=", 
   RowBox[{"\[CapitalPi]hs", "//", "Linearise"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalT]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ScriptCapitalT]hs", "-", 
      RowBox[{"\[Zeta]", " ", "ih", " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"ih", ".", "Td\[Beta]h"}]}], "]"}]}], "-", 
      RowBox[{"\[Eta]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ih", ".", "Td\[Beta]h", ".", "ih"}], "-", 
         RowBox[{
          FractionBox["1", "d"], "ih", " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"ih", ".", "Td\[Beta]h"}], "]"}]}]}], ")"}]}], 
      "\[IndentingNewLine]", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Zeta]\[Tau]d", "+", "b\[Zeta]\[Tau]d"}], ")"}], " ", "ih", 
       " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"ih", ".", "Td\[Beta]A\[Lambda]symm"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]\[Tau]d", "+", "b\[Eta]\[Tau]d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ih", ".", "Td\[Beta]A\[Lambda]symm", ".", "ih"}], "-", 
         RowBox[{
          FractionBox["1", "d"], "ih", " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"ih", ".", "Td\[Beta]A\[Lambda]symm"}], "]"}]}]}], ")"}]}],
       "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "b\[Sigma]\[Epsilon]\[Tau]", "-", "\[Sigma]\[Epsilon]\[Tau]"}], ")"}],
        " ", "ih", " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"ih", ".", "Tdd\[Beta]nsymm"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "b\[Gamma]\[Epsilon]\[Tau]", "-", "\[Gamma]\[Epsilon]\[Tau]"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ih", ".", "Tdd\[Beta]nsymm", ".", "ih"}], "-", 
         RowBox[{
          FractionBox["1", "d"], "ih", " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"ih", ".", "Tdd\[Beta]nsymm"}], "]"}]}]}], ")"}]}]}], 
     ")"}], "//", "Linearise"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", 
   RowBox[{"Jhs", "//", "Linearise"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jd", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Jdhs", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Zeta]\[Tau]d", "-", "b\[Zeta]\[Tau]d"}], ")"}], " ", "ih", 
       " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"ih", ".", "Td\[Beta]h"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]\[Tau]d", "-", "b\[Eta]\[Tau]d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ih", ".", "Td\[Beta]h", ".", "ih"}], "-", 
         RowBox[{
          FractionBox["1", "d"], "ih", " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"ih", ".", "Td\[Beta]h"}], "]"}]}]}], ")"}]}], 
      "\[IndentingNewLine]", "-", 
      RowBox[{"\[Zeta]d", " ", "ih", " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"ih", ".", "Td\[Beta]A\[Lambda]symm"}]}], "]"}]}], "-", 
      RowBox[{"\[Eta]d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ih", ".", "Td\[Beta]A\[Lambda]symm", ".", "ih"}], "-", 
         RowBox[{
          FractionBox["1", "d"], "ih", " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"ih", ".", "Td\[Beta]A\[Lambda]symm"}], "]"}]}]}], ")"}]}],
       "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b\[Sigma]\[Epsilon]d", "-", "\[Sigma]\[Epsilon]d"}], ")"}], 
       " ", "ih", " ", 
       RowBox[{"Tr", "[", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"ih", ".", "Tdd\[Beta]nsymm"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b\[Gamma]\[Epsilon]d", "-", "\[Gamma]\[Epsilon]d"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ih", ".", "Tdd\[Beta]nsymm", ".", "ih"}], "-", 
         RowBox[{
          FractionBox["1", "d"], "ih", " ", 
          RowBox[{"Tr", "[", 
           RowBox[{"ih", ".", "Tdd\[Beta]nsymm"}], "]"}]}]}], ")"}]}]}], 
     ")"}], "//", "Linearise"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887367557340526*^9, 3.887367740902262*^9}, {
   3.887368288090234*^9, 3.887368298780075*^9}, {3.887368332120166*^9, 
   3.887368362417536*^9}, {3.887368393378552*^9, 3.887368560773532*^9}, {
   3.887368617400744*^9, 3.887368733427945*^9}, {3.88736917620224*^9, 
   3.88736917894178*^9}, {3.8873767887017*^9, 3.887376792499198*^9}, {
   3.887376829811462*^9, 3.887376859427474*^9}, {3.887377350724092*^9, 
   3.887377370530261*^9}, {3.887377533226893*^9, 3.8873775890048647`*^9}, 
   3.887378256526647*^9, {3.887435951072828*^9, 3.8874359812140093`*^9}, {
   3.887436021061352*^9, 3.887436026848248*^9}, {3.887436925562783*^9, 
   3.887436974785668*^9}, {3.887439871310235*^9, 3.887439921985785*^9}, {
   3.887439954586684*^9, 3.8874399557147913`*^9}, {3.88743999768263*^9, 
   3.887440023251416*^9}, {3.887440103648505*^9, 3.887440155222063*^9}, {
   3.887440285677399*^9, 3.887440343490741*^9}, {3.88744037502699*^9, 
   3.887440398807649*^9}, {3.8874404522596607`*^9, 3.887440454575035*^9}, {
   3.887440510442634*^9, 3.887440520837801*^9}, {3.887440559673702*^9, 
   3.887440630660499*^9}, {3.887440664397101*^9, 3.887440693926197*^9}, {
   3.887682807047001*^9, 3.887682819141077*^9}, {3.887682864444755*^9, 
   3.887682867019781*^9}, {3.888284729339781*^9, 3.888284731821536*^9}, {
   3.888284853599474*^9, 3.888284918413193*^9}, {3.888284972628533*^9, 
   3.8882849730662193`*^9}, {3.8882850096509247`*^9, 3.888285072421104*^9}, {
   3.88828512203957*^9, 3.888285302982709*^9}, {3.889753486388248*^9, 
   3.8897534870022717`*^9}, {3.889753531165439*^9, 3.889753604477511*^9}, {
   3.8897536483708153`*^9, 3.889753725666501*^9}, {3.889753888966357*^9, 
   3.889753909770698*^9}, {3.889753960581699*^9, 3.88975396853052*^9}, {
   3.889754026827944*^9, 3.889754031345479*^9}, {3.889754371715978*^9, 
   3.889754448143962*^9}, {3.8897545034591627`*^9, 3.889754558613986*^9}, {
   3.889754616229341*^9, 3.889754640076993*^9}, {3.889756094899713*^9, 
   3.889756121441009*^9}, {3.889756221571946*^9, 3.889756328761718*^9}, {
   3.88975639524302*^9, 3.889756481519846*^9}, {3.889756538390845*^9, 
   3.889756593946065*^9}, {3.889756918312769*^9, 3.889756927444397*^9}, {
   3.889840521856936*^9, 3.889840565610927*^9}, {3.8907997149290257`*^9, 
   3.890799717662421*^9}, {3.890799793823607*^9, 3.890799800985299*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"2ff9d875-f0de-44e3-8809-c6fb8b774278"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations of motion and Fourier basis", "Subsection",
 CellChangeTimes->{{3.88984138340227*^9, 3.88984138675707*^9}, {
  3.889851281731353*^9, 
  3.889851291104649*^9}},ExpressionUUID->"179fb4c8-e509-46b9-81b2-\
56a182a0301f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Fn", ".", "\[ScriptCapitalE]"}]}], "-", 
     RowBox[{"h", ".", "tA\[Lambda]", ".", "J"}], "-", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"Jd", ".", "h", ".", "tF\[Lambda]"}], ",", "Plus", ",", "2"}], 
      "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"CovariantD", "[", "v", "]"}], "\[Transpose]"}], ".", 
        "tA\[Lambda]", ".", "Jd", ".", "h"}], "]"}]}]}], "//", 
    "Linearise"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalT]d", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"tA\[Lambda]", ".", "Jd"}]}], "//", "Linearise"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.887369005603217*^9, 3.887369066397779*^9}, {
  3.887369210804725*^9, 3.887369223996752*^9}, {3.88736928226165*^9, 
  3.887369321421678*^9}, {3.887369367488087*^9, 3.887369375905903*^9}, {
  3.8873695232745743`*^9, 3.887369529389192*^9}, {3.88736960316503*^9, 
  3.8873696592632923`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"8dd8127f-01c1-432f-989d-ddc825350409"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EE1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"CovariantDiv", "[", "\[ScriptCapitalE]", "]"}], "+", 
     RowBox[{"v", ".", "f"}], "+", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalT]", "+", "\[ScriptCapitalT]d"}], ")"}], ".", 
       
       RowBox[{"CovariantD", "[", "v", "]"}], ".", "h"}], "]"}]}], "//", 
    "Linearise"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"CovariantDiv", "[", 
      RowBox[{
       RowBox[{"v", "\[TensorProduct]", "\[CapitalPi]"}], "+", 
       "\[ScriptCapitalT]", "+", "\[ScriptCapitalT]d"}], "]"}], "-", 
     RowBox[{"ih", ".", "f"}], "+", 
     RowBox[{"ih", ".", 
      RowBox[{"CovariantD", "[", "v", "]"}], ".", "h", ".", 
      "\[CapitalPi]"}]}], "//", "Linearise"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE3", "=", 
   RowBox[{
    RowBox[{"CovariantDiv", "[", "J", "]"}], "//", "Linearise"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EE4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"CovariantDiv", "[", "Jd", "]"}], "-", 
     RowBox[{"ih", ".", "h", ".", "J"}]}], "//", "Linearise"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.887370570258746*^9, 3.887370660596005*^9}, {
   3.88737082623667*^9, 3.887370927478177*^9}, {3.887370961864181*^9, 
   3.887370997170184*^9}, {3.887377977370012*^9, 3.887377990252633*^9}, 
   3.887378070982788*^9, {3.887378417270237*^9, 3.88737841957097*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"4191d491-6ea4-4baf-b854-b027d66ac24f"],

Cell["Let us first start by passing to the fourier basis", "Text",
 CellChangeTimes->{{3.889841391017365*^9, 
  3.889841400123129*^9}},ExpressionUUID->"7b2fc062-dcf4-43ec-a25a-\
753c3214ffc2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wave", "=", 
   RowBox[{"\[Epsilon]", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"modeBasis", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]nS", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]n", "[", "0", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]nS", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]n", "[", "1", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]nS", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]n", "[", "2", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]vS", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]v", "[", "1", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]vS", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]v", "[", "2", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]hS", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]h", "[", 
          RowBox[{"1", ",", "1"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]hS", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]h", "[", 
          RowBox[{"1", ",", "2"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]hS", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]h", "[", 
          RowBox[{"2", ",", "2"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]AS", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]A", "[", "0", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]AS", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]A", "[", "1", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]AS", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]A", "[", "2", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]aS", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]a", "[", 
          RowBox[{"1", ",", "1"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]aS", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]a", "[", 
          RowBox[{"1", ",", "2"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]aS", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]a", "[", 
          RowBox[{"2", ",", "2"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]\[Beta]S", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]\[Beta]", "[", "0", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]\[Beta]S", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]\[Beta]", "[", "1", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]\[Beta]S", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]\[Beta]", "[", "2", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]\[CapitalLambda]\[Beta]S", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{"\[Delta]\[CapitalLambda]\[Beta]", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]\[Phi]S", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]\[Phi]", "[", "1", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]\[Phi]S", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"\[Delta]\[Phi]", "[", "2", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}], 
       "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]h", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"\[Delta]h", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]a", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"\[Delta]a", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889840665154958*^9, 3.889840847824817*^9}, {
  3.889841037835018*^9, 3.8898412660590277`*^9}, {3.889841323772942*^9, 
  3.8898413500356407`*^9}, {3.889844789111557*^9, 3.889844790959845*^9}, {
  3.88984673848864*^9, 3.8898467565404873`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"4cb2e31f-1ad1-4535-9fe1-08d595d15d91"],

Cell["\<\
Here are some substitutions that will be helpful in the following\
\>", "Text",
 CellChangeTimes->{{3.8898418060792503`*^9, 
  3.889841817878467*^9}},ExpressionUUID->"ee53a251-6bb1-4133-879f-\
c7c212f20070"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subs", "=", 
   RowBox[{"{", 
    RowBox[{"\[CapitalXi]", "\[Rule]", 
     RowBox[{
      RowBox[{"\[Chi]ss", " ", "\[Chi]qq"}], "-", 
      SuperscriptBox["\[Chi]sq", "2"]}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[69]:=",ExpressionUUID->"86be031c-3640-4e9c-b6cb-b60b8a687268"],

Cell["\<\
These are the conservation equations to be used for \
\[OpenCurlyDoubleQuote]dipole-invariant\[CloseCurlyDoubleQuote] objects\
\>", "Text",
 CellChangeTimes->{{3.889841422273204*^9, 
  3.889841446174986*^9}},ExpressionUUID->"71cd4c2d-a15a-49e0-a20f-\
21c8f30692a4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tEElong", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "wave"], 
      RowBox[{"{", 
       RowBox[{"EE1", ",", 
        RowBox[{"EE2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
         ",", "EE3"}], "}"}]}], "/.", "modeBasis"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tEEtran", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "wave"], 
      RowBox[{"{", 
       RowBox[{"EE2", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
       "}"}]}], "/.", "modeBasis"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tSlong", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"tEElong", ",", 
         RowBox[{"{", 
          RowBox[{"\[Delta]\[Phi]", "[", "1", "]"}], "}"}]}], "]"}], 
       "\[Equal]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Delta]\[Beta]", "[", "0", "]"}], ",", 
        RowBox[{"\[Delta]\[Beta]", "[", "1", "]"}], ",", 
        "\[Delta]\[CapitalLambda]\[Beta]", ",", 
        RowBox[{"\[Delta]\[Phi]", "[", "1", "]"}]}], "}"}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tStran", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"tEEtran", ",", 
         RowBox[{"{", 
          RowBox[{"\[Delta]\[Phi]", "[", "2", "]"}], "}"}]}], "]"}], 
       "\[Equal]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Delta]\[Beta]", "[", "2", "]"}], ",", 
        RowBox[{"\[Delta]\[Phi]", "[", "2", "]"}]}], "}"}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t\[CapitalDelta]long", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["T0", "5"], " ", "\[Rho]", " ", "\[CapitalXi]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[PartialD]", "X"], "tEElong"}], ",", 
          RowBox[{"{", 
           RowBox[{"X", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Delta]\[Beta]", "[", "0", "]"}], ",", 
              RowBox[{"\[Delta]\[Beta]", "[", "1", "]"}], ",", 
              "\[Delta]\[CapitalLambda]\[Beta]"}], "}"}]}], "}"}]}], "]"}], "//",
         "Det"}], ")"}]}], "/.", "subs"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t\[CapitalDelta]tran", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"T0", " ", "\[Rho]"}]], 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[PartialD]", "X"], "tEEtran"}], ",", 
        RowBox[{"{", 
         RowBox[{"X", ",", 
          RowBox[{"{", 
           RowBox[{"\[Delta]\[Beta]", "[", "2", "]"}], "}"}]}], "}"}]}], 
       "]"}]}], "//", "Det"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887377719673376*^9, 3.887377720544372*^9}, {
   3.887377809931078*^9, 3.887377889427452*^9}, {3.887377963672945*^9, 
   3.887377964592754*^9}, {3.887378018601017*^9, 3.887378018779538*^9}, {
   3.8873781008425093`*^9, 3.88737817573258*^9}, {3.887378526212134*^9, 
   3.8873785271873918`*^9}, {3.887684235794869*^9, 3.887684240868869*^9}, {
   3.887684288997629*^9, 3.887684293643419*^9}, {3.88976231250003*^9, 
   3.889762319106917*^9}, {3.8898414588042183`*^9, 3.889841471301881*^9}, {
   3.8898437180611677`*^9, 3.889843742203384*^9}, {3.889844072623881*^9, 
   3.889844098758893*^9}, {3.889844169018204*^9, 3.8898442217692633`*^9}, {
   3.8898471205093727`*^9, 3.889847120687633*^9}, {3.890800865204122*^9, 
   3.89080086803976*^9}, 3.8908012979139433`*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"7391c6eb-29ac-476c-a990-64adb1021732"],

Cell["\<\
These are the conservation equations to be used for \
\[OpenCurlyDoubleQuote]physical\[CloseCurlyDoubleQuote] objects\
\>", "Text",
 CellChangeTimes->{{3.889841422273204*^9, 3.889841446174986*^9}, {
  3.889841492372991*^9, 
  3.889841493167782*^9}},ExpressionUUID->"85198f7a-005c-4c18-8b77-\
c969fe80b465"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EElong", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "wave"], 
      RowBox[{"{", 
       RowBox[{"EE1", ",", 
        RowBox[{"EE2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
         ",", "EE3", ",", 
        RowBox[{
        "EE4", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
       "}"}]}], "/.", "modeBasis"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EEtran", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "wave"], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"EE2", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
         ",", 
        RowBox[{
        "EE4", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
       "}"}]}], "/.", "modeBasis"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Slong", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"EElong", "\[Equal]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Delta]\[Beta]", "[", "0", "]"}], ",", 
        RowBox[{"\[Delta]\[Beta]", "[", "1", "]"}], ",", 
        "\[Delta]\[CapitalLambda]\[Beta]", ",", 
        RowBox[{"\[Delta]\[Phi]", "[", "1", "]"}]}], "}"}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Stran", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"EEtran", "\[Equal]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Delta]\[Beta]", "[", "2", "]"}], ",", 
        RowBox[{"\[Delta]\[Phi]", "[", "2", "]"}]}], "}"}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]long", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["T0", "5"], " ", 
        SuperscriptBox["q0", "2"], " ", "\[CapitalXi]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[PartialD]", "X"], "EElong"}], ",", 
          RowBox[{"{", 
           RowBox[{"X", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Delta]\[Beta]", "[", "0", "]"}], ",", 
              RowBox[{"\[Delta]\[Beta]", "[", "1", "]"}], ",", 
              "\[Delta]\[CapitalLambda]\[Beta]", ",", 
              RowBox[{"\[Delta]\[Phi]", "[", "1", "]"}]}], "}"}]}], "}"}]}], 
         "]"}], "//", "Det"}], ")"}]}], "/.", "subs"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]tran", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], 
      RowBox[{
       SuperscriptBox["q0", "2"], " ", "T0"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "X"], "EEtran"}], ",", 
         RowBox[{"{", 
          RowBox[{"X", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Delta]\[Beta]", "[", "2", "]"}], ",", 
             RowBox[{"\[Delta]\[Phi]", "[", "2", "]"}]}], "}"}]}], "}"}]}], 
        "]"}], "//", "Det"}], ")"}]}], "//", "Simplify"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.887377719673376*^9, 3.887377720544372*^9}, {
   3.887377809931078*^9, 3.887377889427452*^9}, {3.887377963672945*^9, 
   3.887377964592754*^9}, {3.887378018601017*^9, 3.887378018779538*^9}, {
   3.8873781008425093`*^9, 3.88737817573258*^9}, {3.887378526212134*^9, 
   3.8873785271873918`*^9}, {3.887684235794869*^9, 3.887684240868869*^9}, {
   3.887684288997629*^9, 3.887684293643419*^9}, {3.88976231250003*^9, 
   3.889762319106917*^9}, {3.8898414588042183`*^9, 3.889841471301881*^9}, {
   3.88984150377054*^9, 3.88984151919718*^9}, {3.889845506944317*^9, 
   3.889845532531029*^9}, {3.889847132125924*^9, 3.889847132308852*^9}, {
   3.889851355397327*^9, 3.889851360632791*^9}, {3.890800874152774*^9, 
   3.890800875869629*^9}, 3.890801333964498*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"b00d2f5d-a839-47a8-b838-6d5da32f17b7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mode spectrum", "Section",
 CellChangeTimes->{{3.887377851185327*^9, 3.887377853011623*^9}, {
  3.889840617106755*^9, 3.88984061917277*^9}, {3.889841371073534*^9, 
  3.88984137284*^9}, {3.889843682291661*^9, 
  3.889843682652553*^9}},ExpressionUUID->"9c0e1c7c-cf9b-4348-9d44-\
5f882704a854"],

Cell["\<\
Instead of solving the dispersion relations directly, it is useful to find \
the solution perturbatively in k.
We will directly look for modes perturbatively. This means that we might miss \
a few non-hydrodynamic modes.\
\>", "Text",
 CellChangeTimes->{
  3.890801763950449*^9},ExpressionUUID->"af9e7e32-9148-4bc1-b693-\
76db6e44703c"],

Cell[CellGroupData[{

Cell["Invariant modes", "Subsection",
 CellChangeTimes->{{3.88737786015112*^9, 
  3.887377861849359*^9}},ExpressionUUID->"b3391ac4-9f9b-4985-be95-\
0d83f928f1e0"],

Cell["\<\
First, we compute the modes as seen by \[Phi]-offshell response functions \
when the dipole Ward identity is not imposed.\
\>", "Text",
 CellChangeTimes->{{3.890800805525468*^9, 3.8908008377712717`*^9}, {
  3.890800926241476*^9, 3.890800957141369*^9}, {3.890801753755205*^9, 
  3.890801757653465*^9}},ExpressionUUID->"ccf98b7f-212e-4e21-876a-\
158a1af4db93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"t\[CapitalDelta]tran", "/.", 
   RowBox[{"\[Omega]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", 
     FractionBox["\[Eta]", "\[Rho]"], 
     SuperscriptBox["k", "2"]}]}]}], "//", 
  RowBox[{
   RowBox[{"#", "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "k", "]"}], "3"]}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8873786955115557`*^9, 3.887378715930182*^9}, 
   3.887379036714467*^9, {3.887440932383968*^9, 3.887440988165904*^9}, {
   3.888285330163413*^9, 3.888285330570081*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"d07adb9f-7e54-43a0-84f7-536eab12dfad"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "3"],
  SeriesData[$CellContext`k, 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.887378716547589*^9, 3.887378905183313*^9, 3.887379037020607*^9, {
   3.887440930060114*^9, 3.887440989145153*^9}, 3.887682891858045*^9, 
   3.8876842454916*^9, 3.888285331070961*^9, 3.888285400551959*^9, 
   3.889841726262557*^9, 3.88984184281328*^9, 3.889851373787668*^9, 
   3.889852561667214*^9, 3.890311919443887*^9, 3.89080097960351*^9, 
   3.890801401561477*^9, 3.890820318229204*^9, 3.915516757282258*^9, 
   3.9155180435918093`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"1b8b5222-569e-4162-b179-84478b2cb760"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"t\[CapitalDelta]long", "/.", 
   RowBox[{"\[Omega]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", 
     SuperscriptBox["k", "2"], 
     FractionBox[
      RowBox[{
       SuperscriptBox["q0", "2"], " ", "T0", " ", "\[Kappa]"}], 
      RowBox[{
       SuperscriptBox["T0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s0", "2"], " ", "\[Chi]qq"}], "-", 
         RowBox[{"2", " ", "q0", " ", "s0", " ", "\[Chi]sq"}], "+", 
         RowBox[{
          SuperscriptBox["q0", "2"], " ", "\[Chi]ss"}]}], ")"}]}]]}]}]}], "//", 
  RowBox[{
   RowBox[{"#", "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "k", "]"}], "5"]}], "&"}]}]], "Input",
 CellChangeTimes->{{3.887441056374466*^9, 3.887441057779435*^9}, 
   3.8874411040427313`*^9, {3.887441204348769*^9, 3.88744120442034*^9}, {
   3.887441243268327*^9, 3.887441272401589*^9}, {3.888285444042287*^9, 
   3.88828544623172*^9}, 3.888285479555838*^9, {3.889841634530117*^9, 
   3.889841646424946*^9}, {3.890800993425554*^9, 3.890800997011965*^9}, {
   3.915516763321593*^9, 3.915516765635489*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"95ed2765-7023-44e3-afc7-f87e8d453e4d"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "5"],
  SeriesData[$CellContext`k, 0, {}, 5, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.887441053767478*^9, 3.887441058148731*^9}, 
   3.887441104704857*^9, {3.887441255092568*^9, 3.887441273138895*^9}, 
   3.8876829015244503`*^9, 3.887684251017737*^9, 3.888285447586115*^9, 
   3.888285480785993*^9, {3.889841620739687*^9, 3.889841646868216*^9}, 
   3.889841729046502*^9, 3.88985137469694*^9, 3.889852561753003*^9, 
   3.89031191961504*^9, 3.89080099991568*^9, 3.89080140265401*^9, 
   3.89082031948926*^9, {3.915516760197696*^9, 3.915516766039823*^9}, 
   3.9155180437401047`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"74b9a524-1c81-4dad-85b9-89cd72d743ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"t\[CapitalDelta]long", "/.", 
     RowBox[{"\[Omega]", "\[Rule]", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{
          FractionBox["1", "\[Rho]"], 
          FractionBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["q0", "2"], " ", "\[Chi]ss"}], "-", 
            RowBox[{"2", " ", "q0", " ", "s0", " ", "\[Chi]sq"}], "+", 
            RowBox[{
             SuperscriptBox["s0", "2"], " ", "\[Chi]qq"}]}], 
           "\[CapitalXi]"]}]], " ", "k"}], "-", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Zeta]", "+", "\[Eta]"}], "\[Rho]"], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"q0", " ", "\[Chi]sq"}], "-", 
               RowBox[{"s0", " ", "\[Chi]qq"}]}], ")"}], "2"], "\[Kappa]"}], 
           RowBox[{"T0", " ", "\[CapitalXi]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["q0", "2"], " ", "\[Chi]ss"}], "-", 
              RowBox[{"2", " ", "q0", " ", "s0", " ", "\[Chi]sq"}], "+", 
              RowBox[{
               SuperscriptBox["s0", "2"], " ", "\[Chi]qq"}]}], ")"}]}]]}], 
         ")"}], " ", 
        SuperscriptBox["k", "2"]}]}]}]}], "/.", "subs"}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "5"]}], "&"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.887378723437189*^9, 3.887378764082596*^9}, {
  3.887378937177479*^9, 3.887378977934865*^9}, {3.887379039664609*^9, 
  3.887379043205225*^9}, {3.887441044552466*^9, 3.887441049648364*^9}, {
  3.887441333586064*^9, 3.8874413500991*^9}, {3.887441492817859*^9, 
  3.887441498998365*^9}, {3.887441562359679*^9, 3.887441575625875*^9}, {
  3.887441708158845*^9, 3.887441781605034*^9}, {3.888285508529175*^9, 
  3.888285647792307*^9}, {3.889841745925559*^9, 3.8898417749777203`*^9}, {
  3.889841848399233*^9, 3.88984186474456*^9}, {3.890748633023308*^9, 
  3.890748635798525*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"9170601d-7f3d-44f3-8f83-545cb01a88ed"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "5"],
  SeriesData[$CellContext`k, 0, {}, 5, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8873787258982162`*^9, 3.887378764377882*^9}, 
   3.88737887570228*^9, {3.88737891581995*^9, 3.887378978685296*^9}, {
   3.887379040110492*^9, 3.887379043557521*^9}, {3.887441335635988*^9, 
   3.887441351487557*^9}, 3.887441500075984*^9, 3.887441578543123*^9, {
   3.887441748246694*^9, 3.887441792062743*^9}, 3.887682913693582*^9, 
   3.88768425223258*^9, 3.888285532164195*^9, {3.888285643500908*^9, 
   3.8882856561737547`*^9}, {3.889841762416035*^9, 3.889841775823601*^9}, {
   3.88984185422892*^9, 3.889841865323958*^9}, 3.889851381310576*^9, 
   3.889852566832966*^9, 3.890311927117566*^9, 3.890748644379741*^9, 
   3.890801013744631*^9, 3.890801406583869*^9, 3.890820341744061*^9, 
   3.915516772448658*^9, 3.915518049738742*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"484bb1e5-d148-4e3f-8860-8bf7a82ce7f8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Physical modes", "Subsection",
 CellChangeTimes->{{3.88737855496812*^9, 
  3.887378556581799*^9}},ExpressionUUID->"7a6c61d3-f819-4fcd-80fb-\
70915abe5681"],

Cell["Next, we look at the physical modes", "Text",
 CellChangeTimes->{{3.889842338834799*^9, 3.889842365036292*^9}, {
  3.890801711762001*^9, 
  3.890801775687233*^9}},ExpressionUUID->"acc911d3-15c1-4a68-8252-\
5a73b7c6e473"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]tran", "/.", 
   RowBox[{"\[Omega]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Eta]"}], 
       SuperscriptBox["q0", "2"]]}], 
     RowBox[{"(", 
      RowBox[{"Gd", "+", "\[Chi]m"}], ")"}], " ", 
     SuperscriptBox["k", "4"]}]}]}], "//", 
  RowBox[{
   RowBox[{"#", "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "k", "]"}], "5"]}], "&"}]}]], "Input",
 CellChangeTimes->{{3.889756990536172*^9, 3.88975700076816*^9}, {
  3.889757056339018*^9, 3.889757148542169*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"5f085402-c502-4843-bb4c-ec93469101af"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "5"],
  SeriesData[$CellContext`k, 0, {}, 5, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8897569884703407`*^9, 3.889757001448051*^9}, {
   3.889757049693302*^9, 3.8897571491551313`*^9}, 3.889843475463436*^9, 
   3.8898519148068123`*^9, 3.889852584817545*^9, 3.890277125121812*^9, 
   3.890801736177142*^9, 3.890820345809898*^9, 3.915516775986102*^9, 
   3.915518050041279*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"383bb0fa-2c61-4adc-9c38-799627faadf6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]long", "/.", 
    RowBox[{"\[Omega]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "w", " ", 
      SuperscriptBox["k", "2"]}]}]}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "7"]}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["k", "6"]], "%"}], "//", 
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{"#", ",", "w"}], "]"}], "&"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.887450104185031*^9, 3.887450119435188*^9}, {
  3.888285821713969*^9, 3.888285837877728*^9}, {3.889757657699447*^9, 
  3.889757680604455*^9}, {3.889757742267807*^9, 3.889757770226156*^9}, {
  3.8898434988577433`*^9, 3.889843556957686*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"d4e2ff9e-64fe-4808-b337-b8dd42da1040"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Bd", "+", "Gd"}], ")"}], " ", "\[Kappa]"}], 
        RowBox[{"T0", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]sq", "2"], "-", 
           RowBox[{"\[Chi]qq", " ", "\[Chi]ss"}]}], ")"}]}]]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["s0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]qd", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Bd", "+", "Gd"}], ")"}], " ", "\[Chi]qq"}]}], ")"}]}],
           "-", 
          RowBox[{"2", " ", "q0", " ", "s0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Chi]qd", " ", "\[Chi]sd"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Bd", "+", "Gd"}], ")"}], " ", "\[Chi]sq"}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox["q0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]sd", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Bd", "+", "Gd"}], ")"}], " ", "\[Chi]ss"}]}], 
            ")"}]}]}], 
         RowBox[{
          SuperscriptBox["q0", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Chi]sq", "2"], "-", 
            RowBox[{"\[Chi]qq", " ", "\[Chi]ss"}]}], ")"}]}]]}]},
      {
       FractionBox[
        RowBox[{"\[Kappa]", " ", "\[Chi]qq"}], 
        RowBox[{
         RowBox[{"T0", " ", 
          SuperscriptBox["\[Chi]sq", "2"]}], "-", 
         RowBox[{"T0", " ", "\[Chi]qq", " ", "\[Chi]ss"}]}]]},
      {"1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.887450106050064*^9, 3.887450120300892*^9}, 
   3.887678931318085*^9, 3.887682966840363*^9, {3.888285825209744*^9, 
   3.888285838299109*^9}, 3.888285988135479*^9, 3.8882871710011044`*^9, {
   3.889757659142613*^9, 3.889757680963818*^9}, {3.889757749041374*^9, 
   3.889757770689479*^9}, {3.889843500590746*^9, 3.889843508940471*^9}, {
   3.889843551887782*^9, 3.889843557615432*^9}, 3.88985191697153*^9, 
   3.889852585221257*^9, 3.890277151079856*^9, 3.890801743875138*^9, 
   3.890820347126604*^9, 3.915516782129546*^9, 3.915518050443801*^9},
 CellLabel->
  "Out[87]//MatrixForm=",ExpressionUUID->"ecb0bf00-1706-456a-ab4a-\
8256e0999891"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Response Functions", "Section",
 CellChangeTimes->{{3.871535441545741*^9, 3.871535442842194*^9}, {
  3.887684074409757*^9, 3.887684076587893*^9}, {3.889845385293128*^9, 
  3.8898453880119953`*^9}},ExpressionUUID->"c639b5b7-86ce-49a7-b975-\
e4aafd89908c"],

Cell[CellGroupData[{

Cell["Preparation", "Subsection",
 CellChangeTimes->{{3.889845393861923*^9, 
  3.889845395096409*^9}},ExpressionUUID->"d2f3f71b-ef63-4f0a-868e-\
bc009e14ed60"],

Cell["\<\
These are the operators for dipole-invariant response functions\
\>", "Text",
 CellChangeTimes->{{3.889845401532393*^9, 
  3.8898454161054*^9}},ExpressionUUID->"04bc54be-0354-4ebd-9ade-34be5af5f36c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalE]tS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["det\[Gamma]"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "\[ScriptCapitalE]", "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "+", 
        RowBox[{
         RowBox[{"\[CapitalPi]", "\[LeftDoubleBracket]", 
          RowBox[{"2", ";;", 
           RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}], ".", 
         RowBox[{"v", "\[LeftDoubleBracket]", 
          RowBox[{"2", ";;", 
           RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}], ")"}]}], 
     "//", "Linearise"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", "modeBasis"}], "/.", "tSlong"}], "/.", "tStran"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalE]iS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["det\[Gamma]"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptCapitalE]", "\[LeftDoubleBracket]", 
         RowBox[{"2", ";;", 
          RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}], "-", 
        RowBox[{
         RowBox[{"tF", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", 
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}], ".", 
         RowBox[{"Jd", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}], ",", 
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}]}]}], 
       ")"}]}], "//", "Linearise"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", "modeBasis"}], "/.", "tSlong"}], "/.", "tStran"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]iS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["det\[Gamma]"], 
      RowBox[{"g", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalPi]", "\[LeftDoubleBracket]", 
          RowBox[{"2", ";;", 
           RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}], "-", 
         RowBox[{
          RowBox[{"\[ScriptCapitalT]", "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{"2", ";;", 
             RowBox[{"d", "+", "1"}]}], ",", 
            RowBox[{"2", ";;", 
             RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}], ".", 
          RowBox[{"n", "\[LeftDoubleBracket]", 
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}], 
        ")"}]}]}], "//", "Linearise"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", "modeBasis"}], "/.", "tSlong"}], "/.", "tStran"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalT]ijS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["det\[Gamma]"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptCapitalT]", "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{"2", ";;", 
           RowBox[{"d", "+", "1"}]}], ",", 
          RowBox[{"2", ";;", 
           RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"tA\[Lambda]", "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"d", "+", "1"}]}], ",", 
             RowBox[{"2", ";;", 
              RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}], ".", 
           RowBox[{"Jd", "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"d", "+", "1"}]}], ",", 
             RowBox[{"2", ";;", 
              RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}]}], "//", 
          
          RowBox[{
           RowBox[{"#", "+", 
            RowBox[{"#", "\[Transpose]"}]}], "&"}]}], ")"}]}], ")"}]}], "//", 
     "Linearise"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", "modeBasis"}], "/.", "tSlong"}], "/.", "tStran"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tJtS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["det\[Gamma]"], 
      RowBox[{"J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "//",
      "Linearise"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", "modeBasis"}], "/.", "tSlong"}], "/.", "tStran"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tJiS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["det\[Gamma]"], 
      RowBox[{"J", "\[LeftDoubleBracket]", 
       RowBox[{"2", ";;", 
        RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}]}], "//", 
     "Linearise"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", "modeBasis"}], "/.", "tSlong"}], "/.", "tStran"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tJdijS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["det\[Gamma]"], 
      RowBox[{"Jd", "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"2", ";;", 
         RowBox[{"d", "+", "1"}]}], ",", 
        RowBox[{"2", ";;", 
         RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}]}], "//", 
     "Linearise"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", "modeBasis"}], "/.", "tSlong"}], "/.", "tStran"}], 
     "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887684463090125*^9, 3.887684712621171*^9}, {
  3.887684752554709*^9, 3.887684816347049*^9}, {3.887685058106208*^9, 
  3.887685342782326*^9}, {3.887688192413554*^9, 3.887688202618622*^9}, {
  3.8876882384667807`*^9, 3.887688270609849*^9}, {3.887688509158977*^9, 
  3.887688511417245*^9}, {3.88769903180992*^9, 3.887699033198058*^9}, {
  3.889843886565274*^9, 3.889843919869769*^9}, {3.889844051308913*^9, 
  3.889844058686663*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"1a9aea3f-cd20-4765-8f4f-6c3569e54b91"],

Cell["These are the operators for physical response functions", "Text",
 CellChangeTimes->{{3.889845401532393*^9, 3.8898454161054*^9}, {
  3.889845448176939*^9, 
  3.889845448940803*^9}},ExpressionUUID->"83f69497-03b3-4238-a2dc-\
1dacd7f754b5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]tS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["det\[Gamma]"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "\[ScriptCapitalE]", "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], "+", 
        RowBox[{
         RowBox[{"\[CapitalPi]", "\[LeftDoubleBracket]", 
          RowBox[{"2", ";;", 
           RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}], ".", 
         RowBox[{"v", "\[LeftDoubleBracket]", 
          RowBox[{"2", ";;", 
           RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}], ")"}]}], 
     "//", "Linearise"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", "modeBasis"}], "/.", "Slong"}], "/.", "Stran"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]iS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["det\[Gamma]"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptCapitalE]", "\[LeftDoubleBracket]", 
         RowBox[{"2", ";;", 
          RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}], "-", 
        RowBox[{
         RowBox[{"F", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", 
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}], ".", 
         RowBox[{"Jd", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}], ",", 
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}]}]}], 
       ")"}]}], "//", "Linearise"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", "modeBasis"}], "/.", "Slong"}], "/.", "Stran"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Pi]iS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["det\[Gamma]"], 
      RowBox[{"g", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalPi]", "\[LeftDoubleBracket]", 
          RowBox[{"2", ";;", 
           RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}], "+", 
         RowBox[{
          RowBox[{"J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"ih", ".", "\[Phi]"}], ")"}], "\[LeftDoubleBracket]", 
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}]}], "-", 
         RowBox[{
          RowBox[{"\[ScriptCapitalT]", "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{"2", ";;", 
             RowBox[{"d", "+", "1"}]}], ",", 
            RowBox[{"2", ";;", 
             RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}], ".", 
          RowBox[{"n", "\[LeftDoubleBracket]", 
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}]}]}], 
        ")"}]}]}], "//", "Linearise"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", "modeBasis"}], "/.", "Slong"}], "/.", "Stran"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]ijS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["det\[Gamma]"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptCapitalT]", "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{"2", ";;", 
           RowBox[{"d", "+", "1"}]}], ",", 
          RowBox[{"2", ";;", 
           RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}], "-", 
        RowBox[{
         RowBox[{"Jd", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}], ",", 
           RowBox[{"2", ";;", 
            RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}], 
         RowBox[{"CovariantDiv", "[", 
          RowBox[{"ih", ".", "\[Phi]"}], "]"}]}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"A\[Lambda]", "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"d", "+", "1"}]}], ",", 
             RowBox[{"2", ";;", 
              RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}], ".", 
           RowBox[{"Jd", "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"2", ";;", 
              RowBox[{"d", "+", "1"}]}], ",", 
             RowBox[{"2", ";;", 
              RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}]}], "//", 
          
          RowBox[{
           RowBox[{"#", "+", 
            RowBox[{"#", "\[Transpose]"}]}], "&"}]}], ")"}]}], ")"}]}], "//", 
     "Linearise"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", "modeBasis"}], "/.", "Slong"}], "/.", "Stran"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JtS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["det\[Gamma]"], 
      RowBox[{"J", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "//",
      "Linearise"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", "modeBasis"}], "/.", "Slong"}], "/.", "Stran"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JiS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["det\[Gamma]"], 
      RowBox[{"J", "\[LeftDoubleBracket]", 
       RowBox[{"2", ";;", 
        RowBox[{"d", "+", "1"}]}], "\[RightDoubleBracket]"}]}], "//", 
     "Linearise"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", "modeBasis"}], "/.", "Slong"}], "/.", "Stran"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JdijS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SqrtBox["det\[Gamma]"], 
      RowBox[{"Jd", "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"2", ";;", 
         RowBox[{"d", "+", "1"}]}], ",", 
        RowBox[{"2", ";;", 
         RowBox[{"d", "+", "1"}]}]}], "\[RightDoubleBracket]"}]}], "//", 
     "Linearise"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", "modeBasis"}], "/.", "Slong"}], "/.", "Stran"}], 
     "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887684463090125*^9, 3.887684712621171*^9}, {
  3.887684752554709*^9, 3.887684816347049*^9}, {3.887685058106208*^9, 
  3.887685342782326*^9}, {3.887688192413554*^9, 3.887688202618622*^9}, {
  3.8876882384667807`*^9, 3.887688270609849*^9}, {3.887688509158977*^9, 
  3.887688511417245*^9}, {3.887698404365303*^9, 3.887698419979659*^9}, {
  3.887698653751643*^9, 3.887698794700097*^9}, {3.887698850002036*^9, 
  3.887698863324826*^9}, {3.887698967321013*^9, 3.887699064831273*^9}, {
  3.88976313657133*^9, 3.889763142950886*^9}, {3.889765031585075*^9, 
  3.889765031842097*^9}, {3.889765160019442*^9, 3.889765160367909*^9}, {
  3.889845568628518*^9, 3.889845585740027*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"f603f75e-55df-48dd-836d-327d7bc40241"],

Cell["And these are some projectors for later use", "Text",
 CellChangeTimes->{{3.8898454573738403`*^9, 
  3.889845464848878*^9}},ExpressionUUID->"469eefcc-24c0-4a19-b0bd-\
17591f69ed82"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Proj0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"ii", ",", "jj"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Proj1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"ii", ",", "jj"}], "]"}], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"kk", ",", "ll"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Proj2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"ii", ",", "kk"}], "]"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"jj", ",", "ll"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"jj", ",", "kk"}], "]"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"ii", ",", "ll"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["2", "d"], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"ii", ",", "jj"}], "]"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"kk", ",", "ll"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889769331486691*^9, 3.889769438066895*^9}, {
  3.889844645010626*^9, 3.889844648357592*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"bc6635ef-9f7c-41a4-9267-d02b1acd557a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Zero k correlators", "Subsection",
 CellChangeTimes->{{3.889843809150054*^9, 3.889843812168615*^9}, {
  3.890820358441019*^9, 
  3.8908203600622787`*^9}},ExpressionUUID->"d4d42a90-264b-4c6f-ba1a-\
60265962802d"],

Cell["At zero k, many correlators are trivial up to contact terms", "Text",
 CellChangeTimes->{{3.889844255349779*^9, 
  3.8898442891955557`*^9}},ExpressionUUID->"170cb9ff-333e-4855-84df-\
db9d90e1e326"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalE]tS", "+", 
   RowBox[{"O", "[", "k", "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]iS", "+", 
    RowBox[{"O", "[", "k", "]"}]}], "//", "Simplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tJtS", "+", 
    RowBox[{"O", "[", "k", "]"}]}], "//", "Simplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tJiS", "+", 
    RowBox[{"O", "[", "k", "]"}]}], "//", "Simplify"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.889843843057244*^9, 3.889843847876522*^9}, {
  3.889843935428587*^9, 3.88984396897863*^9}, {3.88984566592799*^9, 
  3.88984567216115*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"2ab05550-400a-43aa-bbba-f9e44a2c53ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "p0"}], "+", 
     RowBox[{"s0", " ", "T0"}], "+", 
     RowBox[{"q0", " ", "\[Mu]0"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "back", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], " ", 
      "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pd0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]a", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "+", 
           RowBox[{"\[Delta]a", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"p0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]h", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "+", 
           RowBox[{"\[Delta]h", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
   "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "k", "]"}], "1"],
    SeriesData[$CellContext`k, 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`k, 
   0, {-$CellContext`p0 + $CellContext`s0 $CellContext`T0 + $CellContext`q0 \
$CellContext`\[Mu]0 + 
    Rational[-1, 2] $CellContext`back 
     E^(Complex[0, -1] 
       NCGeometry`t $CellContext`\[Omega]) $CellContext`\[Epsilon] \
($CellContext`pd0 ($CellContext`\[Delta]a[1, 1] + $CellContext`\[Delta]a[
         2, 2]) + $CellContext`p0 ($CellContext`\[Delta]h[
         1, 1] + $CellContext`\[Delta]h[2, 2]))}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.889843844768497*^9, 3.889843848362743*^9}, {
   3.889843921918237*^9, 3.889843971386245*^9}, {3.889844105608595*^9, 
   3.889844129684771*^9}, 3.889844240349863*^9, 3.889844819935641*^9, 
   3.889845673319892*^9, 3.889851939924607*^9, 3.889852588533778*^9, 
   3.890277167892346*^9, 3.890801795448944*^9, 3.915516802560367*^9, 
   3.915518052988501*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"b0a2ce7f-a360-4c36-896e-fe022deb5c8e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"back", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], 
           " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p0", "-", 
                RowBox[{"s0", " ", "T0"}]}], ")"}], " ", 
              RowBox[{"\[Delta]n", "[", "1", "]"}]}], "+", 
             RowBox[{"q0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]A", "[", "1", "]"}], "-", 
                RowBox[{"\[Mu]0", " ", 
                 RowBox[{"\[Delta]n", "[", "1", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "k", "]"}], "1"],
          SeriesData[$CellContext`k, 0, {}, 0, 1, 1],
          Editable->False]}],
        SeriesData[$CellContext`k, 
         0, {-$CellContext`back 
          E^(Complex[0, -1] 
            NCGeometry`t $CellContext`\[Omega]) $CellContext`\[Epsilon] \
(($CellContext`p0 - $CellContext`s0 $CellContext`T0) $CellContext`\[Delta]n[
             1] + $CellContext`q0 ($CellContext`\[Delta]A[
              1] - $CellContext`\[Mu]0 $CellContext`\[Delta]n[1]))}, 0, 1, 1],
        
        Editable->False]},
      {
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"back", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], 
           " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p0", "-", 
                RowBox[{"s0", " ", "T0"}]}], ")"}], " ", 
              RowBox[{"\[Delta]n", "[", "2", "]"}]}], "+", 
             RowBox[{"q0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]A", "[", "2", "]"}], "-", 
                RowBox[{"\[Mu]0", " ", 
                 RowBox[{"\[Delta]n", "[", "2", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "k", "]"}], "1"],
          SeriesData[$CellContext`k, 0, {}, 0, 1, 1],
          Editable->False]}],
        SeriesData[$CellContext`k, 
         0, {-$CellContext`back 
          E^(Complex[0, -1] 
            NCGeometry`t $CellContext`\[Omega]) $CellContext`\[Epsilon] \
(($CellContext`p0 - $CellContext`s0 $CellContext`T0) $CellContext`\[Delta]n[
             2] + $CellContext`q0 ($CellContext`\[Delta]A[
              2] - $CellContext`\[Mu]0 $CellContext`\[Delta]n[2]))}, 0, 1, 1],
        
        Editable->False]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.889843844768497*^9, 3.889843848362743*^9}, {
   3.889843921918237*^9, 3.889843971386245*^9}, {3.889844105608595*^9, 
   3.889844129684771*^9}, 3.889844240349863*^9, 3.889844819935641*^9, 
   3.889845673319892*^9, 3.889851939924607*^9, 3.889852588533778*^9, 
   3.890277167892346*^9, 3.890801795448944*^9, 3.915516802560367*^9, 
   3.915518053288529*^9},
 CellLabel->
  "Out[106]//MatrixForm=",ExpressionUUID->"1c9638b7-9e3d-4000-adaf-\
f1a7be07bbed"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"q0", "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "1"],
     SeriesData[$CellContext`k, 0, {}, 0, 1, 1],
     Editable->False]}],
   SeriesData[$CellContext`k, 0, {$CellContext`q0}, 0, 1, 1],
   Editable->False],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.889843844768497*^9, 3.889843848362743*^9}, {
   3.889843921918237*^9, 3.889843971386245*^9}, {3.889844105608595*^9, 
   3.889844129684771*^9}, 3.889844240349863*^9, 3.889844819935641*^9, 
   3.889845673319892*^9, 3.889851939924607*^9, 3.889852588533778*^9, 
   3.890277167892346*^9, 3.890801795448944*^9, 3.915516802560367*^9, 
   3.915518053537949*^9},
 CellLabel->
  "Out[107]//MatrixForm=",ExpressionUUID->"1e42e7ed-cf2f-4b08-98a2-\
5bc70809aefd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"back", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], 
           " ", "q0", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "q0"}], " ", 
              RowBox[{"\[Delta]A", "[", "1", "]"}]}], "+", 
             RowBox[{"s0", " ", "T0", " ", 
              RowBox[{"\[Delta]n", "[", "1", "]"}]}], "+", 
             RowBox[{"q0", " ", "\[Mu]0", " ", 
              RowBox[{"\[Delta]n", "[", "1", "]"}]}], "+", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"\[Delta]v", "[", "1", "]"}]}]}], ")"}]}], "\[Rho]"], 
         "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "k", "]"}], "1"],
          SeriesData[$CellContext`k, 0, {}, 0, 1, 1],
          Editable->False]}],
        SeriesData[$CellContext`k, 
         0, {$CellContext`back 
          E^(Complex[0, -1] 
            NCGeometry`t $CellContext`\[Omega]) $CellContext`q0 $CellContext`\
\[Epsilon] $CellContext`\[Rho]^(-1) (-$CellContext`q0 $CellContext`\[Delta]A[
             1] + $CellContext`s0 $CellContext`T0 $CellContext`\[Delta]n[
             1] + $CellContext`q0 $CellContext`\[Mu]0 $CellContext`\[Delta]n[
             1] + $CellContext`\[Rho] $CellContext`\[Delta]v[1])}, 0, 1, 1],
        Editable->False]},
      {
       InterpretationBox[
        RowBox[{
         FractionBox[
          RowBox[{"back", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], 
           " ", "q0", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "q0"}], " ", 
              RowBox[{"\[Delta]A", "[", "2", "]"}]}], "+", 
             RowBox[{"s0", " ", "T0", " ", 
              RowBox[{"\[Delta]n", "[", "2", "]"}]}], "+", 
             RowBox[{"q0", " ", "\[Mu]0", " ", 
              RowBox[{"\[Delta]n", "[", "2", "]"}]}], "+", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"\[Delta]v", "[", "2", "]"}]}]}], ")"}]}], "\[Rho]"], 
         "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "k", "]"}], "1"],
          SeriesData[$CellContext`k, 0, {}, 0, 1, 1],
          Editable->False]}],
        SeriesData[$CellContext`k, 
         0, {$CellContext`back 
          E^(Complex[0, -1] 
            NCGeometry`t $CellContext`\[Omega]) $CellContext`q0 $CellContext`\
\[Epsilon] $CellContext`\[Rho]^(-1) (-$CellContext`q0 $CellContext`\[Delta]A[
             2] + $CellContext`s0 $CellContext`T0 $CellContext`\[Delta]n[
             2] + $CellContext`q0 $CellContext`\[Mu]0 $CellContext`\[Delta]n[
             2] + $CellContext`\[Rho] $CellContext`\[Delta]v[2])}, 0, 1, 1],
        Editable->False]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.889843844768497*^9, 3.889843848362743*^9}, {
   3.889843921918237*^9, 3.889843971386245*^9}, {3.889844105608595*^9, 
   3.889844129684771*^9}, 3.889844240349863*^9, 3.889844819935641*^9, 
   3.889845673319892*^9, 3.889851939924607*^9, 3.889852588533778*^9, 
   3.890277167892346*^9, 3.890801795448944*^9, 3.915516802560367*^9, 
   3.915518053647396*^9},
 CellLabel->
  "Out[108]//MatrixForm=",ExpressionUUID->"b1d00e24-c8bb-4e87-bdc7-\
a36d027bf569"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]tS", "+", 
   RowBox[{"O", "[", "k", "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Pi]iS", "+", 
    RowBox[{"O", "[", "k", "]"}]}], "//", "Simplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JtS", "+", 
    RowBox[{"O", "[", "k", "]"}]}], "//", "Simplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JiS", "+", 
    RowBox[{"O", "[", "k", "]"}]}], "//", "Simplify"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.889845609928788*^9, 3.889845651329542*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"338b332f-2178-4943-a95c-272eb89a508e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "p0"}], "+", 
     RowBox[{"s0", " ", "T0"}], "+", 
     RowBox[{"q0", " ", "\[Mu]0"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "back", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], " ", 
      "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pd0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]a", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "+", 
           RowBox[{"\[Delta]a", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"p0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]h", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "+", 
           RowBox[{"\[Delta]h", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
   "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "k", "]"}], "1"],
    SeriesData[$CellContext`k, 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`k, 
   0, {-$CellContext`p0 + $CellContext`s0 $CellContext`T0 + $CellContext`q0 \
$CellContext`\[Mu]0 + 
    Rational[-1, 2] $CellContext`back 
     E^(Complex[0, -1] 
       NCGeometry`t $CellContext`\[Omega]) $CellContext`\[Epsilon] \
($CellContext`pd0 ($CellContext`\[Delta]a[1, 1] + $CellContext`\[Delta]a[
         2, 2]) + $CellContext`p0 ($CellContext`\[Delta]h[
         1, 1] + $CellContext`\[Delta]h[2, 2]))}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.889845614965909*^9, 3.889845651713439*^9}, 
   3.889851954104034*^9, 3.889852599451*^9, 3.890277190477909*^9, 
   3.890801819525787*^9, 3.915516808897663*^9, 3.915518055590775*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"5f171e15-fd77-4bb8-ba2d-73397175f5fb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"back", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], 
           " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p0", "-", 
                RowBox[{"s0", " ", "T0"}]}], ")"}], " ", 
              RowBox[{"\[Delta]n", "[", "1", "]"}]}], "+", 
             RowBox[{"q0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]A", "[", "1", "]"}], "-", 
                RowBox[{"\[Mu]0", " ", 
                 RowBox[{"\[Delta]n", "[", "1", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "k", "]"}], "1"],
          SeriesData[$CellContext`k, 0, {}, 0, 1, 1],
          Editable->False]}],
        SeriesData[$CellContext`k, 
         0, {-$CellContext`back 
          E^(Complex[0, -1] 
            NCGeometry`t $CellContext`\[Omega]) $CellContext`\[Epsilon] \
(($CellContext`p0 - $CellContext`s0 $CellContext`T0) $CellContext`\[Delta]n[
             1] + $CellContext`q0 ($CellContext`\[Delta]A[
              1] - $CellContext`\[Mu]0 $CellContext`\[Delta]n[1]))}, 0, 1, 1],
        
        Editable->False]},
      {
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"back", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], 
           " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p0", "-", 
                RowBox[{"s0", " ", "T0"}]}], ")"}], " ", 
              RowBox[{"\[Delta]n", "[", "2", "]"}]}], "+", 
             RowBox[{"q0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Delta]A", "[", "2", "]"}], "-", 
                RowBox[{"\[Mu]0", " ", 
                 RowBox[{"\[Delta]n", "[", "2", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "k", "]"}], "1"],
          SeriesData[$CellContext`k, 0, {}, 0, 1, 1],
          Editable->False]}],
        SeriesData[$CellContext`k, 
         0, {-$CellContext`back 
          E^(Complex[0, -1] 
            NCGeometry`t $CellContext`\[Omega]) $CellContext`\[Epsilon] \
(($CellContext`p0 - $CellContext`s0 $CellContext`T0) $CellContext`\[Delta]n[
             2] + $CellContext`q0 ($CellContext`\[Delta]A[
              2] - $CellContext`\[Mu]0 $CellContext`\[Delta]n[2]))}, 0, 1, 1],
        
        Editable->False]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.889845614965909*^9, 3.889845651713439*^9}, 
   3.889851954104034*^9, 3.889852599451*^9, 3.890277190477909*^9, 
   3.890801819525787*^9, 3.915516808897663*^9, 3.915518056088521*^9},
 CellLabel->
  "Out[110]//MatrixForm=",ExpressionUUID->"3c3fbcac-d843-46a2-abc3-\
ccd18be2764b"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"q0", "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "1"],
     SeriesData[$CellContext`k, 0, {}, 0, 1, 1],
     Editable->False]}],
   SeriesData[$CellContext`k, 0, {$CellContext`q0}, 0, 1, 1],
   Editable->False],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.889845614965909*^9, 3.889845651713439*^9}, 
   3.889851954104034*^9, 3.889852599451*^9, 3.890277190477909*^9, 
   3.890801819525787*^9, 3.915516808897663*^9, 3.915518056488002*^9},
 CellLabel->
  "Out[111]//MatrixForm=",ExpressionUUID->"3c142035-b80f-47b0-bcd5-\
eacf68b7929c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       InterpretationBox[
        RowBox[{
         RowBox[{"back", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], " ",
           "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "pd0", " ", "\[Omega]", " ", 
             RowBox[{"\[Delta]n", "[", "1", "]"}]}], "+", 
            RowBox[{"q0", " ", 
             RowBox[{"\[Delta]v", "[", "1", "]"}]}]}], ")"}]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "k", "]"}], "1"],
          SeriesData[$CellContext`k, 0, {}, 0, 1, 1],
          Editable->False]}],
        SeriesData[$CellContext`k, 
         0, {$CellContext`back 
          E^(Complex[0, -1] 
            NCGeometry`t $CellContext`\[Omega]) $CellContext`\[Epsilon] (
           Complex[0, 
              1] $CellContext`pd0 $CellContext`\[Omega] \
$CellContext`\[Delta]n[1] + $CellContext`q0 $CellContext`\[Delta]v[1])}, 0, 1,
          1],
        Editable->False]},
      {
       InterpretationBox[
        RowBox[{
         RowBox[{"back", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Omega]"}]], " ",
           "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "pd0", " ", "\[Omega]", " ", 
             RowBox[{"\[Delta]n", "[", "2", "]"}]}], "+", 
            RowBox[{"q0", " ", 
             RowBox[{"\[Delta]v", "[", "2", "]"}]}]}], ")"}]}], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "k", "]"}], "1"],
          SeriesData[$CellContext`k, 0, {}, 0, 1, 1],
          Editable->False]}],
        SeriesData[$CellContext`k, 
         0, {$CellContext`back 
          E^(Complex[0, -1] 
            NCGeometry`t $CellContext`\[Omega]) $CellContext`\[Epsilon] (
           Complex[0, 
              1] $CellContext`pd0 $CellContext`\[Omega] \
$CellContext`\[Delta]n[2] + $CellContext`q0 $CellContext`\[Delta]v[2])}, 0, 1,
          1],
        Editable->False]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.889845614965909*^9, 3.889845651713439*^9}, 
   3.889851954104034*^9, 3.889852599451*^9, 3.890277190477909*^9, 
   3.890801819525787*^9, 3.915516808897663*^9, 3.9155180565895767`*^9},
 CellLabel->
  "Out[112]//MatrixForm=",ExpressionUUID->"0634236a-28d9-4a91-9216-\
a1f1fb17607d"]
}, Open  ]],

Cell["\<\
The only interesting correlators are the following
For stress and dipole flux correlators, it doesn\[CloseCurlyQuote]t seem to \
matter if we are computing dipole-invariant versions or physical versions at \
zero k\
\>", "Text",
 CellChangeTimes->{{3.889844320442816*^9, 3.8898443247815037`*^9}, {
  3.889845685758362*^9, 3.88984570382231*^9}, {3.889845886333729*^9, 
  3.889845941244021*^9}},ExpressionUUID->"1f756ad2-5511-4e0f-8fa6-\
7f86b234d6a4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G0\[ScriptCapitalE]i\[ScriptCapitalE]i", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["s0", "2"], " ", 
         SuperscriptBox["T0", "2"]}], "+", 
        RowBox[{"2", " ", "q0", " ", "s0", " ", "T0", " ", "\[Mu]0"}], "+", 
        RowBox[{
         SuperscriptBox["q0", "2"], " ", 
         SuperscriptBox["\[Mu]0", "2"]}]}], "\[Rho]"], "-", 
      RowBox[{
      "\[ImaginaryI]", " ", "\[Omega]", " ", "T0", " ", "\[Kappa]"}]}], ")"}],
     " ", "Proj0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G0\[Epsilon]i\[Epsilon]i", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["pd0", "2"], "\[Rho]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], 
        SuperscriptBox["q0", "2"]]}], "-", 
      RowBox[{
      "\[ImaginaryI]", " ", "\[Omega]", " ", "T0", " ", "\[Kappa]"}]}], ")"}],
     " ", "Proj0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "back"], 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{"\[Delta]n", "[", "kk", "]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["1", "wave"], 
           RowBox[{
           "\[ScriptCapitalE]iS", "\[LeftDoubleBracket]", "ii", 
            "\[RightDoubleBracket]"}]}], "+", 
          RowBox[{"O", "[", "k", "]"}]}], "//", "Normal"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", "1", ",", "d"}], "}"}]}], "]"}], "-", 
   "G0\[ScriptCapitalE]i\[ScriptCapitalE]i"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "back"], 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{"\[Delta]n", "[", "kk", "]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["1", "wave"], 
           RowBox[{
           "\[Epsilon]iS", "\[LeftDoubleBracket]", "ii", 
            "\[RightDoubleBracket]"}]}], "+", 
          RowBox[{"O", "[", "k", "]"}]}], "//", "Normal"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"kk", ",", "1", ",", "d"}], "}"}]}], "]"}], "-", 
   "G0\[Epsilon]i\[Epsilon]i"}], "//", 
  "Simplify"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.889769008322396*^9, 3.889769049303543*^9}, 
   3.889769125198716*^9, {3.8897695827691383`*^9, 3.889769588478046*^9}, {
   3.889773154872685*^9, 3.8897731551944437`*^9}, {3.889844353704975*^9, 
   3.889844374404563*^9}, {3.889844425030151*^9, 3.889844557620478*^9}, {
   3.889844637981476*^9, 3.889844660245242*^9}, {3.889844718813277*^9, 
   3.88984472237733*^9}, {3.889845740992553*^9, 3.889845748494421*^9}, {
   3.889845795967139*^9, 3.889845852470413*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"e3dd7fce-196f-44fe-aaee-34d7d5b778c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.889844508720475*^9, 3.889844558001467*^9}, {
   3.889844651950129*^9, 3.889844660766656*^9}, 3.889844723045474*^9, {
   3.889845741710107*^9, 3.889845752975079*^9}, {3.889845810356306*^9, 
   3.889845852867861*^9}, 3.889845909162747*^9, 3.8898519635543003`*^9, 
   3.889852603009306*^9, 3.890277209922984*^9, 3.890801827208222*^9, 
   3.9155168159689417`*^9, 3.915518057138195*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"49b099ae-aa10-4258-bfd6-cba5ba18c7bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.889844508720475*^9, 3.889844558001467*^9}, {
   3.889844651950129*^9, 3.889844660766656*^9}, 3.889844723045474*^9, {
   3.889845741710107*^9, 3.889845752975079*^9}, {3.889845810356306*^9, 
   3.889845852867861*^9}, 3.889845909162747*^9, 3.8898519635543003`*^9, 
   3.889852603009306*^9, 3.890277209922984*^9, 3.890801827208222*^9, 
   3.9155168159689417`*^9, 3.915518058438509*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"d5db9b96-3316-4b98-a334-858d33def634"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G0\[ScriptCapitalT]ij\[ScriptCapitalT]ij", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["s0", "2"], " ", "\[Chi]qq"}], "-", 
          RowBox[{"2", " ", "q0", " ", "s0", " ", "\[Chi]sq"}], "+", 
          RowBox[{
           SuperscriptBox["q0", "2"], " ", "\[Chi]ss"}]}], "\[CapitalXi]"], 
        "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "\[Zeta]"}]}], ")"}], 
      "Proj1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p0", "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "\[Eta]"}]}], ")"}], 
      "Proj2"}]}], "/.", "subs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"wave", "/.", 
        RowBox[{"k", "\[Rule]", "0"}]}], ")"}], " ", "back"}]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["2", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"kk", ",", "ll"}], "]"}]]}], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]h", "[", 
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}], ",", 
             RowBox[{"Max", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}]}], "]"}]], 
          RowBox[{"\[ScriptCapitalT]ijS", "\[LeftDoubleBracket]", 
           RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}]}], "+", 
        RowBox[{"O", "[", "k", "]"}]}], "//", "Normal"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "-", 
   "G0\[ScriptCapitalT]ij\[ScriptCapitalT]ij"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"wave", "/.", 
        RowBox[{"k", "\[Rule]", "0"}]}], ")"}], " ", "back"}]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["2", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"kk", ",", "ll"}], "]"}]]}], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]h", "[", 
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}], ",", 
             RowBox[{"Max", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}]}], "]"}]], 
          RowBox[{"\[Tau]ijS", "\[LeftDoubleBracket]", 
           RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}]}], "+", 
        RowBox[{"O", "[", "k", "]"}]}], "//", "Normal"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "-", 
   "G0\[ScriptCapitalT]ij\[ScriptCapitalT]ij"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.889769611379826*^9, 3.889769697808456*^9}, {
   3.889769754722403*^9, 3.8897698756591177`*^9}, {3.889769917744918*^9, 
   3.889770056882309*^9}, {3.889770414784926*^9, 3.8897704261946507`*^9}, {
   3.889844571012848*^9, 3.889844574047926*^9}, {3.8898446685899057`*^9, 
   3.8898447139855947`*^9}, 3.889844746316378*^9, 3.88984483491485*^9, {
   3.889845969003284*^9, 3.889845979500618*^9}, {3.889846016109726*^9, 
   3.889846094776373*^9}, {3.88984612480717*^9, 3.889846135691898*^9}, {
   3.889846179697655*^9, 3.889846200796032*^9}, {3.88984677560038*^9, 
   3.88984678408974*^9}, {3.890801842764318*^9, 3.890801860303649*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"20df0c96-311f-4154-86a8-d2bf08f6a2f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.889769617304617*^9, 3.889769648265207*^9}, {
   3.889769678271968*^9, 3.889769698478383*^9}, 3.88976975992349*^9, {
   3.889769827633832*^9, 3.889769877021355*^9}, {3.889769920524324*^9, 
   3.88977000866208*^9}, {3.889770046672711*^9, 3.889770057832553*^9}, 
   3.889770427500285*^9, 3.88984469416427*^9, {3.889844724339107*^9, 
   3.889844746932096*^9}, {3.889844826192547*^9, 3.8898448358975763`*^9}, 
   3.889845980404576*^9, {3.889846075073898*^9, 3.889846137258494*^9}, {
   3.889846186767714*^9, 3.8898462011061077`*^9}, {3.889846772034909*^9, 
   3.889846784736244*^9}, 3.889851969483884*^9, 3.8898526083274517`*^9, 
   3.890801861814557*^9, 3.91551682293232*^9, 3.915518059139752*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"2bb1dda8-28f0-4294-bff0-8604d7822373"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.889769617304617*^9, 3.889769648265207*^9}, {
   3.889769678271968*^9, 3.889769698478383*^9}, 3.88976975992349*^9, {
   3.889769827633832*^9, 3.889769877021355*^9}, {3.889769920524324*^9, 
   3.88977000866208*^9}, {3.889770046672711*^9, 3.889770057832553*^9}, 
   3.889770427500285*^9, 3.88984469416427*^9, {3.889844724339107*^9, 
   3.889844746932096*^9}, {3.889844826192547*^9, 3.8898448358975763`*^9}, 
   3.889845980404576*^9, {3.889846075073898*^9, 3.889846137258494*^9}, {
   3.889846186767714*^9, 3.8898462011061077`*^9}, {3.889846772034909*^9, 
   3.889846784736244*^9}, 3.889851969483884*^9, 3.8898526083274517`*^9, 
   3.890801861814557*^9, 3.91551682293232*^9, 3.915518061039363*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"f14ad7eb-c4cd-4408-9050-182611c164d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G0JdijJdij", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"\[Chi]qq", " ", 
           SuperscriptBox["\[Chi]sd", "2"]}], "-", 
          RowBox[{"2", " ", "\[Chi]qd", " ", "\[Chi]sd", " ", "\[Chi]sq"}], 
          "+", 
          RowBox[{
           SuperscriptBox["\[Chi]qd", "2"], " ", "\[Chi]ss"}]}], 
         "\[CapitalXi]"], "+", "Bd", "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "\[Zeta]d"}]}], ")"}], 
      "Proj1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Gd", "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "\[Eta]d"}]}], ")"}], 
      "Proj2"}]}], "/.", "subs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"wave", "/.", 
        RowBox[{"k", "\[Rule]", "0"}]}], ")"}], " ", "back"}]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["2", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"kk", ",", "ll"}], "]"}]]}], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]a", "[", 
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}], ",", 
             RowBox[{"Max", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}]}], "]"}]], 
          RowBox[{"tJdijS", "\[LeftDoubleBracket]", 
           RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}]}], "+", 
        RowBox[{"O", "[", "k", "]"}]}], "//", "Normal"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "-", 
   "G0JdijJdij"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"wave", "/.", 
        RowBox[{"k", "\[Rule]", "0"}]}], ")"}], " ", "back"}]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["2", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"kk", ",", "ll"}], "]"}]]}], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]a", "[", 
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}], ",", 
             RowBox[{"Max", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}]}], "]"}]], 
          RowBox[{"JdijS", "\[LeftDoubleBracket]", 
           RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}]}], "+", 
        RowBox[{"O", "[", "k", "]"}]}], "//", "Normal"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "-", 
   "G0JdijJdij"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.889769611379826*^9, 3.889769697808456*^9}, {
  3.889769754722403*^9, 3.8897698756591177`*^9}, {3.889769917744918*^9, 
  3.889770056882309*^9}, {3.889770414784926*^9, 3.889770482057747*^9}, {
  3.889770512248219*^9, 3.889770520756036*^9}, {3.8897705629109*^9, 
  3.889770611285053*^9}, {3.889770921781087*^9, 3.889770929339156*^9}, {
  3.889844855331493*^9, 3.8898448873936157`*^9}, {3.889846809339039*^9, 
  3.889846826423437*^9}, {3.889846871413535*^9, 3.889846891424771*^9}, {
  3.89080186606393*^9, 3.890801868314501*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"d49cc51c-6c46-40be-98e5-3330f6012d26"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.889769617304617*^9, 3.889769648265207*^9}, {
   3.889769678271968*^9, 3.889769698478383*^9}, 3.88976975992349*^9, {
   3.889769827633832*^9, 3.889769877021355*^9}, {3.889769920524324*^9, 
   3.88977000866208*^9}, {3.889770046672711*^9, 3.889770057832553*^9}, 
   3.889770427500285*^9, {3.8897704733149147`*^9, 3.889770483017214*^9}, 
   3.889770521874064*^9, {3.889770572501808*^9, 3.889770612578367*^9}, 
   3.8897709301455173`*^9, {3.889844877260411*^9, 3.889844889100224*^9}, 
   3.889846833797843*^9, {3.889846877841641*^9, 3.889846894911704*^9}, 
   3.889851984289702*^9, 3.889852615049155*^9, 3.890801901003781*^9, 
   3.915516828340672*^9, 3.915518061838478*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"f5f8d066-7440-4fd2-a936-1505fa9d20d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.889769617304617*^9, 3.889769648265207*^9}, {
   3.889769678271968*^9, 3.889769698478383*^9}, 3.88976975992349*^9, {
   3.889769827633832*^9, 3.889769877021355*^9}, {3.889769920524324*^9, 
   3.88977000866208*^9}, {3.889770046672711*^9, 3.889770057832553*^9}, 
   3.889770427500285*^9, {3.8897704733149147`*^9, 3.889770483017214*^9}, 
   3.889770521874064*^9, {3.889770572501808*^9, 3.889770612578367*^9}, 
   3.8897709301455173`*^9, {3.889844877260411*^9, 3.889844889100224*^9}, 
   3.889846833797843*^9, {3.889846877841641*^9, 3.889846894911704*^9}, 
   3.889851984289702*^9, 3.889852615049155*^9, 3.890801901003781*^9, 
   3.915516828340672*^9, 3.915518063732901*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"d2f0964c-bbe4-4fb3-ad57-241749f57f98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G0Jdij\[Tau]ij", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"s0", " ", "\[Chi]qq", " ", "\[Chi]sd"}], "-", 
          RowBox[{"s0", " ", "\[Chi]qd", " ", "\[Chi]sq"}], "-", 
          RowBox[{"q0", " ", "\[Chi]sd", " ", "\[Chi]sq"}], "+", 
          RowBox[{"q0", " ", "\[Chi]qd", " ", "\[Chi]ss"}]}], "\[CapitalXi]"],
         "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Zeta]\[Tau]d", "-", "b\[Zeta]\[Tau]d"}], ")"}]}]}], 
       ")"}], "Proj1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"pd0", "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", 
         RowBox[{"(", 
          RowBox[{"\[Eta]\[Tau]d", "-", "b\[Eta]\[Tau]d"}], ")"}]}]}], ")"}], 
      "Proj2"}]}], "/.", "subs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"wave", "/.", 
        RowBox[{"k", "\[Rule]", "0"}]}], ")"}], " ", "back"}]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["2", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"kk", ",", "ll"}], "]"}]]}], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]h", "[", 
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}], ",", 
             RowBox[{"Max", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}]}], "]"}]], 
          RowBox[{"tJdijS", "\[LeftDoubleBracket]", 
           RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}]}], "+", 
        RowBox[{"O", "[", "k", "]"}]}], "//", "Normal"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "-", 
   "G0Jdij\[Tau]ij"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"wave", "/.", 
        RowBox[{"k", "\[Rule]", "0"}]}], ")"}], " ", "back"}]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["2", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"kk", ",", "ll"}], "]"}]]}], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]h", "[", 
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}], ",", 
             RowBox[{"Max", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}]}], "]"}]], 
          RowBox[{"JdijS", "\[LeftDoubleBracket]", 
           RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}]}], "+", 
        RowBox[{"O", "[", "k", "]"}]}], "//", "Normal"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "-", 
   "G0Jdij\[Tau]ij"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.889769611379826*^9, 3.889769697808456*^9}, {
  3.889769754722403*^9, 3.8897698756591177`*^9}, {3.889769917744918*^9, 
  3.889770056882309*^9}, {3.889770414784926*^9, 3.889770482057747*^9}, {
  3.889770512248219*^9, 3.889770520756036*^9}, {3.8897705629109*^9, 
  3.889770611285053*^9}, {3.889770935391479*^9, 3.889770945906826*^9}, {
  3.889770976533193*^9, 3.889771064537669*^9}, {3.889844918976741*^9, 
  3.889844934642544*^9}, {3.889846912724358*^9, 3.889846927491466*^9}, {
  3.890801872863413*^9, 3.890801877360591*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"966db7b4-6ed8-49c0-bc26-e7f9873c202b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.889769617304617*^9, 3.889769648265207*^9}, {
   3.889769678271968*^9, 3.889769698478383*^9}, 3.88976975992349*^9, {
   3.889769827633832*^9, 3.889769877021355*^9}, {3.889769920524324*^9, 
   3.88977000866208*^9}, {3.889770046672711*^9, 3.889770057832553*^9}, 
   3.889770427500285*^9, {3.8897704733149147`*^9, 3.889770483017214*^9}, 
   3.889770521874064*^9, {3.889770572501808*^9, 3.889770612578367*^9}, 
   3.889770955560354*^9, {3.8897709967464046`*^9, 3.889771065417321*^9}, 
   3.889771371519812*^9, 3.8898449352699137`*^9, 3.889846928521621*^9, 
   3.8898519936928377`*^9, 3.889852620319134*^9, 3.890801933029994*^9, 
   3.915516833254296*^9, 3.915518064317792*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"1a557984-5b80-43f4-9e30-3dfb37013b4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.889769617304617*^9, 3.889769648265207*^9}, {
   3.889769678271968*^9, 3.889769698478383*^9}, 3.88976975992349*^9, {
   3.889769827633832*^9, 3.889769877021355*^9}, {3.889769920524324*^9, 
   3.88977000866208*^9}, {3.889770046672711*^9, 3.889770057832553*^9}, 
   3.889770427500285*^9, {3.8897704733149147`*^9, 3.889770483017214*^9}, 
   3.889770521874064*^9, {3.889770572501808*^9, 3.889770612578367*^9}, 
   3.889770955560354*^9, {3.8897709967464046`*^9, 3.889771065417321*^9}, 
   3.889771371519812*^9, 3.8898449352699137`*^9, 3.889846928521621*^9, 
   3.8898519936928377`*^9, 3.889852620319134*^9, 3.890801933029994*^9, 
   3.915516833254296*^9, 3.915518065771481*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"2becc41f-7dab-44a8-a48d-a897160ac70e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G0\[Tau]ijJdij", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"s0", " ", "\[Chi]qq", " ", "\[Chi]sd"}], "-", 
          RowBox[{"s0", " ", "\[Chi]qd", " ", "\[Chi]sq"}], "-", 
          RowBox[{"q0", " ", "\[Chi]sd", " ", "\[Chi]sq"}], "+", 
          RowBox[{"q0", " ", "\[Chi]qd", " ", "\[Chi]ss"}]}], "\[CapitalXi]"],
         "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Zeta]\[Tau]d", "+", "b\[Zeta]\[Tau]d"}], ")"}]}]}], 
       ")"}], "Proj1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"pd0", "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]", 
         RowBox[{"(", 
          RowBox[{"\[Eta]\[Tau]d", "+", "b\[Eta]\[Tau]d"}], ")"}]}]}], ")"}], 
      "Proj2"}]}], "/.", "subs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"wave", "/.", 
        RowBox[{"k", "\[Rule]", "0"}]}], ")"}], " ", "back"}]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["2", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"kk", ",", "ll"}], "]"}]]}], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]a", "[", 
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}], ",", 
             RowBox[{"Max", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}]}], "]"}]], 
          RowBox[{"\[ScriptCapitalT]ijS", "\[LeftDoubleBracket]", 
           RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}]}], "+", 
        RowBox[{"O", "[", "k", "]"}]}], "//", "Normal"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "-", 
   "G0\[Tau]ijJdij"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"wave", "/.", 
        RowBox[{"k", "\[Rule]", "0"}]}], ")"}], " ", "back"}]], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["2", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"kk", ",", "ll"}], "]"}]]}], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Delta]a", "[", 
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}], ",", 
             RowBox[{"Max", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}]}], "]"}]], 
          RowBox[{"\[Tau]ijS", "\[LeftDoubleBracket]", 
           RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}]}], "+", 
        RowBox[{"O", "[", "k", "]"}]}], "//", "Normal"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ll", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "-", 
   "G0\[Tau]ijJdij"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.889769611379826*^9, 3.889769697808456*^9}, {
  3.889769754722403*^9, 3.8897698756591177`*^9}, {3.889769917744918*^9, 
  3.889770056882309*^9}, {3.889770414784926*^9, 3.889770482057747*^9}, {
  3.889770512248219*^9, 3.889770520756036*^9}, {3.8897705629109*^9, 
  3.889770611285053*^9}, {3.889770935391479*^9, 3.889770945906826*^9}, {
  3.889770976533193*^9, 3.889771064537669*^9}, {3.889844918976741*^9, 
  3.889844996080734*^9}, {3.889846938647358*^9, 3.889846961232009*^9}, {
  3.8908019159584923`*^9, 3.890801920368923*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"f2aa8b27-adb7-47b0-b683-ebfc8136cbc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.889769617304617*^9, 3.889769648265207*^9}, {
   3.889769678271968*^9, 3.889769698478383*^9}, 3.88976975992349*^9, {
   3.889769827633832*^9, 3.889769877021355*^9}, {3.889769920524324*^9, 
   3.88977000866208*^9}, {3.889770046672711*^9, 3.889770057832553*^9}, 
   3.889770427500285*^9, {3.8897704733149147`*^9, 3.889770483017214*^9}, 
   3.889770521874064*^9, {3.889770572501808*^9, 3.889770612578367*^9}, 
   3.889770955560354*^9, {3.8897709967464046`*^9, 3.889771065417321*^9}, 
   3.889771371519812*^9, 3.8898449352699137`*^9, 3.889844996662036*^9, 
   3.8898469627563887`*^9, 3.889852000781583*^9, 3.889852624261341*^9, 
   3.8908019555739717`*^9, 3.915516838094221*^9, 3.915518066252881*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"ba99fa2e-d170-4de7-be90-292d8fadb450"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.889769617304617*^9, 3.889769648265207*^9}, {
   3.889769678271968*^9, 3.889769698478383*^9}, 3.88976975992349*^9, {
   3.889769827633832*^9, 3.889769877021355*^9}, {3.889769920524324*^9, 
   3.88977000866208*^9}, {3.889770046672711*^9, 3.889770057832553*^9}, 
   3.889770427500285*^9, {3.8897704733149147`*^9, 3.889770483017214*^9}, 
   3.889770521874064*^9, {3.889770572501808*^9, 3.889770612578367*^9}, 
   3.889770955560354*^9, {3.8897709967464046`*^9, 3.889771065417321*^9}, 
   3.889771371519812*^9, 3.8898449352699137`*^9, 3.889844996662036*^9, 
   3.8898469627563887`*^9, 3.889852000781583*^9, 3.889852624261341*^9, 
   3.8908019555739717`*^9, 3.915516838094221*^9, 3.915518067377696*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"62731d2a-bed9-4016-a9aa-627a981309e3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Nonzero k response functions in transverse sector", "Subsection",
 CellChangeTimes->{{3.889843828425768*^9, 3.8898438296597*^9}, {
  3.889850339124395*^9, 3.8898503426304626`*^9}, {3.890802005957245*^9, 
  3.890802008638976*^9}},ExpressionUUID->"8cd92f0e-f7b7-43cf-bcbd-\
c7d14882f9fa"],

Cell["\<\
Computing all correlators at nonzero k is hard. Let\[CloseCurlyQuote]s do a \
few here.
We will multiply these correlators with the respective expected denominators \
(dispersion relations) and only report the numerators here.\
\>", "Text",
 CellChangeTimes->{{3.889845046229729*^9, 3.889845071339345*^9}, {
  3.89080209088601*^9, 
  3.890802122438555*^9}},ExpressionUUID->"bc6b0d80-7de9-4755-a889-\
41581a27941b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dropper", "[", 
   RowBox[{"f_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f", "/.", 
        RowBox[{"\[Omega]", "\[Rule]", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], " ", "\[Omega]"}]}]}], "/.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"\[Delta]", " ", "k"}]}]}], "//", 
      RowBox[{
       RowBox[{"#", "+", 
        SuperscriptBox[
         RowBox[{"O", "[", "\[Delta]", "]"}], "n"]}], "&"}]}], "//", 
     "Normal"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"\[Delta]", "\[Rule]", "1"}]}], "&"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.890802163563748*^9, 3.890802181519215*^9}, {
  3.890802248501436*^9, 3.890802295184774*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"a89826ad-e18b-41c4-a165-90cac236bae8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NG\[CapitalPi]\[CapitalPi]", "=", 
  RowBox[{
   RowBox[{"t\[CapitalDelta]tran", 
    FractionBox["1", 
     RowBox[{"wave", " ", "back"}]], 
    RowBox[{
     SubscriptBox["\[PartialD]", 
      RowBox[{"\[Delta]v", "[", "2", "]"}]], 
     RowBox[{
     "\[CapitalPi]iS", "\[LeftDoubleBracket]", "2", 
      "\[RightDoubleBracket]"}]}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"NG\[Pi]\[Pi]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]tran", 
     FractionBox["1", 
      RowBox[{"wave", " ", "back"}]], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"\[Delta]v", "[", "2", "]"}]], 
      RowBox[{
      "\[Pi]iS", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], "/.", 
    RowBox[{"hs", "\[Rule]", "1"}]}], "//", 
   RowBox[{
    RowBox[{"dropper", "[", 
     RowBox[{"#", ",", "5"}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.890802036580217*^9, 3.890802076983502*^9}, {
  3.890802130556288*^9, 3.890802139867569*^9}, {3.890802205813328*^9, 
  3.890802206962058*^9}, {3.890802257230815*^9, 3.8908022805751963`*^9}, {
  3.890820407261791*^9, 3.890820429402676*^9}, {3.890820590072522*^9, 
  3.89082059140228*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"9572a957-c1dd-4d87-baf0-9860fa8bc0b0"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k", "2"], " ", "\[Eta]"}]], "Output",
 CellChangeTimes->{{3.890802043364058*^9, 3.890802077269047*^9}, {
   3.890802125107327*^9, 3.890802140147163*^9}, {3.890802200699543*^9, 
   3.890802207804174*^9}, {3.89080226134009*^9, 3.890802296770466*^9}, 
   3.890820371979381*^9, 3.89082043024937*^9, 3.890820591749847*^9, 
   3.915516850663424*^9, 3.915518067437299*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"b92e13ce-4051-4521-9194-a3916ce42869"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["k", "2"], " ", "\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q0", "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "2"], " ", "q0", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]5", "+", "\[Lambda]6"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", "\[Rho]", " ", 
      RowBox[{"(", 
       RowBox[{"Gd", "+", "\[Chi]m"}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["q0", "2"]]], "Output",
 CellChangeTimes->{{3.890802043364058*^9, 3.890802077269047*^9}, {
   3.890802125107327*^9, 3.890802140147163*^9}, {3.890802200699543*^9, 
   3.890802207804174*^9}, {3.89080226134009*^9, 3.890802296770466*^9}, 
   3.890820371979381*^9, 3.89082043024937*^9, 3.890820591749847*^9, 
   3.915516850663424*^9, 3.915518067862175*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"da9963bf-9c6c-4350-8064-ab361062198d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NG\[Epsilon]\[Epsilon]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]tran", 
        FractionBox["1", 
         RowBox[{"wave", " ", "back"}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", 
          RowBox[{"\[Delta]n", "[", "2", "]"}]], 
         RowBox[{
         "\[Epsilon]iS", "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}]}]}], "/.", 
       RowBox[{"Gd", "\[Rule]", 
        RowBox[{"Gdp", "-", "\[Chi]m"}]}]}], "/.", 
      RowBox[{"s0", "\[Rule]", 
       FractionBox[
        RowBox[{"w0", "-", 
         RowBox[{"\[Mu]0", " ", "q0"}]}], "T0"]}]}], "/.", 
     RowBox[{"hs", "\[Rule]", "1"}]}], "//", 
    RowBox[{
     RowBox[{"dropper", "[", 
      RowBox[{"#", ",", "7"}], "]"}], "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NG\[Epsilon]\[Epsilon]", "/.", 
     RowBox[{"\[Omega]", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[ImaginaryI]\[Omega]"}]}]}], "//",
     "Simplify"}], ",", "\[ImaginaryI]\[Omega]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.890802777303858*^9, 3.890802916879046*^9}, {
  3.890803056140256*^9, 3.890803064146944*^9}, {3.890803143972629*^9, 
  3.890803170303646*^9}, {3.890816309882246*^9, 3.8908163106733923`*^9}, {
  3.890820437805449*^9, 3.89082048390161*^9}, {3.890820576004203*^9, 
  3.890820577459951*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"1f966346-179d-4dc9-9e73-057bb6742d19"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["k", "6"], " ", "\[Eta]", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Chi]mn", "2"], "-", 
      RowBox[{"Gdp", " ", "\[Chi]n"}]}], ")"}]}], 
   SuperscriptBox["q0", "2"]], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q0", "2"]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gdp", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["w0", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", "q0", " ", "w0", " ", "\[Chi]mn"}], "+", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["q0", "2"], " ", "\[Chi]n"}], "-", 
      RowBox[{
       SuperscriptBox["k", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["w0", "2"], " ", "\[Lambda]17"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w0", "2"], " ", "\[Lambda]18"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q0", "2"], " ", "\[Lambda]19"}], "+", 
         RowBox[{"4", " ", "q0", " ", "w0", " ", "\[Lambda]20"}], "+", 
         RowBox[{
          SuperscriptBox["w0", "2"], " ", "\[Lambda]21"}], "+", 
         RowBox[{
          SuperscriptBox["w0", "2"], " ", "\[Lambda]22"}], "+", 
         RowBox[{
          SuperscriptBox["q0", "2"], " ", "\[Lambda]23"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w0", "2"], " ", "\[Lambda]24"}], "+", 
         RowBox[{"2", " ", "q0", " ", "w0", " ", "\[Lambda]25"}], "+", 
         RowBox[{"2", " ", "q0", " ", "w0", " ", "\[Lambda]26"}], "-", 
         RowBox[{"2", " ", "b\[Eta]\[Tau]d", " ", "w0", " ", "\[Chi]mn"}], 
         "-", 
         RowBox[{"2", " ", "w0", " ", "\[Lambda]5", " ", "\[Chi]mn"}], "-", 
         RowBox[{"2", " ", "w0", " ", "\[Lambda]6", " ", "\[Chi]mn"}], "+", 
         RowBox[{"2", " ", "q0", " ", "\[Lambda]7", " ", "\[Chi]mn"}], "+", 
         RowBox[{"\[Rho]", " ", 
          SuperscriptBox["\[Chi]mn", "2"]}], "-", 
         RowBox[{"2", " ", "b\[Gamma]\[Epsilon]\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Gdp", " ", "w0"}], "+", 
            RowBox[{"q0", " ", "\[Chi]mn"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "b\[Eta]\[Tau]d", " ", "q0", " ", "\[Chi]n"}], "-", 
         RowBox[{"2", " ", "q0", " ", "\[Lambda]5", " ", "\[Chi]n"}], "-", 
         RowBox[{"2", " ", "q0", " ", "\[Lambda]6", " ", "\[Chi]n"}], "-", 
         RowBox[{"Gdp", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"T0", " ", "\[Eta]", " ", "\[Kappa]"}], "-", 
            RowBox[{"2", " ", "w0", " ", "\[Lambda]7"}], "+", 
            RowBox[{"\[Rho]", " ", "\[Chi]n"}]}], ")"}]}]}], ")"}]}]}], ")"}],
     " ", "\[ImaginaryI]\[Omega]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["k", "2"]}], " ", 
       SuperscriptBox["q0", "2"], " ", "\[Gamma]\[Epsilon]"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", "q0", " ", "w0", " ", 
       "\[Gamma]\[Epsilon]d"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", "pd0", " ", "q0", " ", 
       "\[Gamma]\[Epsilon]\[Tau]"}], "-", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["pd0", "2"], " ", "\[Eta]"}], "+", 
         RowBox[{
          SuperscriptBox["w0", "2"], " ", "\[Eta]d"}], "-", 
         RowBox[{"2", " ", "pd0", " ", "w0", " ", "\[Eta]\[Tau]d"}]}], 
        ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["q0", "2"], " ", "T0", " ", "\[Kappa]"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", "q0", " ", "T0", " ", "\[Kappa]", " ", 
       RowBox[{"(", 
        RowBox[{"b\[Eta]\[Tau]d", "+", "\[Lambda]5", "+", "\[Lambda]6"}], 
        ")"}]}], "-", 
      RowBox[{"Gdp", " ", 
       SuperscriptBox["k", "2"], " ", "T0", " ", "\[Kappa]", " ", 
       "\[Rho]"}]}], ")"}], " ", 
    SuperscriptBox["\[ImaginaryI]\[Omega]", "2"]}], 
   SuperscriptBox["q0", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["pd0", "2"], " ", "\[Rho]", " ", 
    SuperscriptBox["\[ImaginaryI]\[Omega]", "3"]}], 
   SuperscriptBox["q0", "2"]]}]], "Output",
 CellChangeTimes->{{3.890802790118553*^9, 3.890802917455846*^9}, 
   3.890803065059004*^9, {3.89080315911049*^9, 3.8908031711150723`*^9}, 
   3.89081631292115*^9, 3.890820452810638*^9, 3.890820484435028*^9, 
   3.890820579320899*^9, {3.915516858507861*^9, 3.915516870478014*^9}, 
   3.915518068835435*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"31697def-b25e-4117-9778-c50735083f4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NGjj", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]tran", 
     FractionBox[
      RowBox[{"-", "1"}], 
      RowBox[{"wave", " ", "back"}]], 
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"\[Delta]A", "[", "2", "]"}]], 
      RowBox[{
      "JiS", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], "/.", 
    RowBox[{"hs", "\[Rule]", "1"}]}], "//", 
   RowBox[{
    RowBox[{"dropper", "[", 
     RowBox[{"#", ",", "7"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.89080238757703*^9, 3.890802400542846*^9}, {
   3.890802772421058*^9, 3.8908027732762938`*^9}, 3.890803956876783*^9, {
   3.890816172532983*^9, 3.890816175736485*^9}, {3.89082053658779*^9, 
   3.8908205438012466`*^9}, {3.890820598891437*^9, 3.890820600431871*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"8498703a-8a2d-48ac-a076-0cc896e9b46e"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["k", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Omega]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Lambda]17"}], "+", "\[Lambda]21"}], ")"}]}], 
       "+", 
       RowBox[{"\[Eta]d", " ", "\[Omega]"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "Gd", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["k", "4"], " ", "\[Eta]", " ", "\[Chi]m"}], "+", 
        RowBox[{
         SuperscriptBox["q0", "2"], " ", "\[Omega]"}], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "q0", " ", "\[Lambda]6"}], "+", 
           RowBox[{"\[Rho]", " ", "\[Chi]m"}]}], ")"}], " ", "\[Omega]"}]}], 
       ")"}]}], 
     SuperscriptBox["q0", "2"]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.890802396089613*^9, 3.890802401167802*^9}, 
   3.890803957975708*^9, {3.890816168108313*^9, 3.890816177183001*^9}, {
   3.890820540529478*^9, 3.8908205443587923`*^9}, 3.890820601613171*^9, 
   3.9155168745750103`*^9, 3.915518069685569*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"8be36679-8de8-46ea-a9f7-2def5ccbc912"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NGj\[Pi]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]tran", 
      FractionBox["1", 
       RowBox[{"wave", " ", "back"}]], 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{"\[Delta]v", "[", "2", "]"}]], 
       RowBox[{
       "JiS", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], "/.", 
     RowBox[{"hs", "\[Rule]", "1"}]}], "//", 
    RowBox[{
     RowBox[{"dropper", "[", 
      RowBox[{"#", ",", "5"}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", 
        RowBox[{"\[Omega]", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[ImaginaryI]\[Omega]"}]}]}], 
       "//", "Simplify"}], ",", "\[ImaginaryI]\[Omega]"}], "]"}], 
    "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"NG\[Pi]j", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalDelta]tran", 
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"wave", " ", "back"}]], 
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{"\[Delta]A", "[", "2", "]"}]], 
       RowBox[{
       "\[Pi]iS", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
     "/.", 
     RowBox[{"hs", "\[Rule]", "1"}]}], "//", 
    RowBox[{
     RowBox[{"dropper", "[", 
      RowBox[{"#", ",", "5"}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "/.", 
        RowBox[{"\[Omega]", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[ImaginaryI]\[Omega]"}]}]}], 
       "//", "Simplify"}], ",", "\[ImaginaryI]\[Omega]"}], "]"}], 
    "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.890803988616452*^9, 3.890804013105179*^9}, 
   3.890804245057965*^9, {3.890804331979163*^9, 3.890804340247472*^9}, {
   3.890805404516803*^9, 3.890805405501075*^9}, {3.890820554843091*^9, 
   3.890820564166112*^9}, {3.890820614018447*^9, 3.890820623057558*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"0beb6172-b94a-451b-a955-f5b82347e56e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "4"], " ", "\[Eta]", " ", "\[Chi]m"}], "q0"]}], "+", 
  
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q0", "2"], "+", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b\[Eta]\[Tau]d", " ", "q0"}], "+", 
         RowBox[{"q0", " ", 
          RowBox[{"(", 
           RowBox[{"\[Eta]\[Tau]d", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]5", "+", "\[Lambda]6"}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"Gd", "+", "\[Chi]m"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    "\[ImaginaryI]\[Omega]"}], "q0"]}]], "Output",
 CellChangeTimes->{{3.890803991661343*^9, 3.890804013682726*^9}, 
   3.890804245880266*^9, 3.890804340818613*^9, 3.890805406191862*^9, 
   3.890820565244833*^9, 3.890820623671071*^9, 3.915516878351819*^9, 
   3.915518069967908*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"e1dca3fd-1253-4279-aba6-d5a9d0bef8ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["k", "4"], " ", "\[Eta]", " ", "\[Chi]m"}], "q0"]}], "+", 
  
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q0", "2"], "+", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b\[Eta]\[Tau]d", " ", "q0"}], "-", 
         RowBox[{"q0", " ", "\[Eta]\[Tau]d"}], "+", 
         RowBox[{"2", " ", "q0", " ", 
          RowBox[{"(", 
           RowBox[{"\[Lambda]5", "+", "\[Lambda]6"}], ")"}]}], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"Gd", "+", "\[Chi]m"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    "\[ImaginaryI]\[Omega]"}], "q0"]}]], "Output",
 CellChangeTimes->{{3.890803991661343*^9, 3.890804013682726*^9}, 
   3.890804245880266*^9, 3.890804340818613*^9, 3.890805406191862*^9, 
   3.890820565244833*^9, 3.890820623671071*^9, 3.915516878351819*^9, 
   3.91551807011236*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"28a6b2e1-1fa8-45aa-a73d-7ec2b1909e72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NG\[Epsilon]\[Pi]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]tran", 
        FractionBox["1", 
         RowBox[{"wave", " ", "back"}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", 
          RowBox[{"\[Delta]v", "[", "2", "]"}]], 
         RowBox[{
         "\[Epsilon]iS", "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}]}]}], "/.", 
       RowBox[{"Gd", "\[Rule]", 
        RowBox[{"Gdp", "-", "\[Chi]m"}]}]}], "/.", 
      RowBox[{"s0", "\[Rule]", 
       FractionBox[
        RowBox[{"\[Epsilon]0", "+", "p0", "-", 
         RowBox[{"\[Mu]0", " ", "q0"}]}], "T0"]}]}], "/.", 
     RowBox[{"hs", "\[Rule]", "1"}]}], "//", 
    RowBox[{
     RowBox[{"dropper", "[", 
      RowBox[{"#", ",", "5"}], "]"}], "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NG\[Epsilon]\[Pi]", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ImaginaryI]\[Omega]", " ", "\[Epsilon]0"}], "+", 
     RowBox[{
      FractionBox[
       SuperscriptBox["k", "4"], 
       SuperscriptBox["q0", "2"]], " ", "\[Eta]", " ", "q0", " ", 
      "\[Chi]mn"}], "-", 
     RowBox[{
      FractionBox[
       SuperscriptBox["k", "2"], 
       SuperscriptBox["q0", "2"]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]\[Omega]", " ", "\[Rho]"}], "-", 
        RowBox[{"\[Eta]", " ", 
         SuperscriptBox["k", "2"]}]}], ")"}], " ", "Gdp", " ", "p0"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
      SuperscriptBox["k", "2"], 
      RowBox[{"(", 
       RowBox[{
       "\[Gamma]\[Epsilon]\[Tau]", "+", "b\[Gamma]\[Epsilon]\[Tau]", "-", 
        "\[Lambda]27", "-", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"pd0", "/", "q0"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "\[Lambda]5", "+", "\[Lambda]6", "+", "\[Eta]\[Tau]d", "+", 
           RowBox[{"Gdp", " ", 
            FractionBox["\[Rho]", "q0"]}]}], ")"}], 
         FractionBox[
          RowBox[{"\[Epsilon]0", "+", "p0"}], "q0"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b\[Eta]\[Tau]d", "+", "\[Lambda]5", "+", "\[Lambda]6"}], 
          ")"}], 
         FractionBox[
          RowBox[{"\[Epsilon]0", "-", "p0"}], "q0"]}]}], ")"}]}]}], ")"}]}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{"\[Omega]", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[ImaginaryI]\[Omega]"}]}]}], "//",
       "Simplify"}], ",", "\[ImaginaryI]\[Omega]"}], "]"}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NG\[Pi]\[Epsilon]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]tran", 
        FractionBox["1", 
         RowBox[{"wave", " ", "back"}]], 
        RowBox[{
         SubscriptBox["\[PartialD]", 
          RowBox[{"\[Delta]n", "[", "2", "]"}]], 
         RowBox[{
         "\[Pi]iS", "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}]}]}], "/.", 
       RowBox[{"Gd", "\[Rule]", 
        RowBox[{"Gdp", "-", "\[Chi]m"}]}]}], "/.", 
      RowBox[{"s0", "\[Rule]", 
       FractionBox[
        RowBox[{"\[Epsilon]0", "+", "p0", "-", 
         RowBox[{"\[Mu]0", " ", "q0"}]}], "T0"]}]}], "/.", 
     RowBox[{"hs", "\[Rule]", "1"}]}], "//", 
    RowBox[{
     RowBox[{"dropper", "[", 
      RowBox[{"#", ",", "5"}], "]"}], "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NG\[Pi]\[Epsilon]", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ImaginaryI]\[Omega]", " ", "\[Epsilon]0"}], "+", 
     RowBox[{
      FractionBox[
       SuperscriptBox["k", "4"], 
       SuperscriptBox["q0", "2"]], " ", "\[Eta]", " ", "q0", " ", 
      "\[Chi]mn"}], "-", 
     RowBox[{
      FractionBox[
       SuperscriptBox["k", "2"], 
       SuperscriptBox["q0", "2"]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]\[Omega]", " ", "\[Rho]"}], "-", 
        RowBox[{"\[Eta]", " ", 
         SuperscriptBox["k", "2"]}]}], ")"}], " ", "Gdp", " ", "p0"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
      SuperscriptBox["k", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Gamma]\[Epsilon]\[Tau]"}], "+", 
        "b\[Gamma]\[Epsilon]\[Tau]", "-", "\[Lambda]27", "+", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"pd0", "/", "q0"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]5", "+", "\[Lambda]6"}], ")"}], 
         FractionBox["\[Epsilon]0", "q0"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Eta]\[Tau]d"}], "+", 
           RowBox[{"Gdp", " ", 
            FractionBox["\[Rho]", "q0"]}]}], ")"}], 
         FractionBox[
          RowBox[{"\[Epsilon]0", "+", "p0"}], "q0"]}], "+", 
        RowBox[{
         RowBox[{"(", "b\[Eta]\[Tau]d", ")"}], 
         FractionBox[
          RowBox[{"\[Epsilon]0", "-", "p0"}], "q0"]}]}], ")"}]}]}], ")"}]}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{"\[Omega]", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[ImaginaryI]\[Omega]"}]}]}], "//",
       "Simplify"}], ",", "\[ImaginaryI]\[Omega]"}], "]"}], "&"}]}]}], "Input",\

 CellChangeTimes->{{3.8908044317756777`*^9, 3.890804480784807*^9}, 
   3.8908046477629156`*^9, {3.89080472627605*^9, 3.890804848333277*^9}, {
   3.890804955627109*^9, 3.890805035804118*^9}, {3.89080507218561*^9, 
   3.8908050913992367`*^9}, {3.890805142775833*^9, 3.890805153400026*^9}, {
   3.890805218749714*^9, 3.890805219045231*^9}, {3.890805289024876*^9, 
   3.890805306054838*^9}, 3.890805439381912*^9, {3.8908055067260237`*^9, 
   3.890805536548388*^9}, {3.890805678318101*^9, 3.890805687401617*^9}, {
   3.890805718393959*^9, 3.8908057350225163`*^9}, {3.890805767763405*^9, 
   3.8908058203963223`*^9}, {3.890805934358881*^9, 3.890805962433562*^9}, {
   3.890806249064975*^9, 3.890806271812788*^9}, {3.8908063075466843`*^9, 
   3.890806333685951*^9}, {3.890807751712018*^9, 3.890807806615113*^9}, {
   3.890820635794278*^9, 3.890820740720334*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"085d1eab-31a2-447d-b294-71013691dd84"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.890804436445205*^9, 3.890804481677533*^9}, 
   3.890804648980229*^9, {3.890804739104067*^9, 3.890804773259927*^9}, {
   3.890804805912969*^9, 3.89080481802849*^9}, 3.890804848995218*^9, {
   3.890805000359301*^9, 3.890805036302208*^9}, {3.890805077203847*^9, 
   3.890805091993081*^9}, 3.890805153966989*^9, 3.8908052195324717`*^9, {
   3.890805302851028*^9, 3.890805308788796*^9}, 3.890805440072807*^9, {
   3.890805515113833*^9, 3.8908055370193768`*^9}, {3.890805679083764*^9, 
   3.890805688040819*^9}, 3.890805735916439*^9, 3.890805774235567*^9, {
   3.890805811320376*^9, 3.890805822450757*^9}, {3.890805955669323*^9, 
   3.890805962896131*^9}, {3.890806260536833*^9, 3.890806274478386*^9}, {
   3.890806308447744*^9, 3.89080633429233*^9}, {3.890807761316329*^9, 
   3.890807807105484*^9}, {3.890820660666527*^9, 3.890820704615825*^9}, {
   3.890820735459643*^9, 3.89082074108152*^9}, 3.915516882026447*^9, 
   3.915518070464466*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"6de75d41-259a-4f89-ac94-f93cc07bb31c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.890804436445205*^9, 3.890804481677533*^9}, 
   3.890804648980229*^9, {3.890804739104067*^9, 3.890804773259927*^9}, {
   3.890804805912969*^9, 3.89080481802849*^9}, 3.890804848995218*^9, {
   3.890805000359301*^9, 3.890805036302208*^9}, {3.890805077203847*^9, 
   3.890805091993081*^9}, 3.890805153966989*^9, 3.8908052195324717`*^9, {
   3.890805302851028*^9, 3.890805308788796*^9}, 3.890805440072807*^9, {
   3.890805515113833*^9, 3.8908055370193768`*^9}, {3.890805679083764*^9, 
   3.890805688040819*^9}, 3.890805735916439*^9, 3.890805774235567*^9, {
   3.890805811320376*^9, 3.890805822450757*^9}, {3.890805955669323*^9, 
   3.890805962896131*^9}, {3.890806260536833*^9, 3.890806274478386*^9}, {
   3.890806308447744*^9, 3.89080633429233*^9}, {3.890807761316329*^9, 
   3.890807807105484*^9}, {3.890820660666527*^9, 3.890820704615825*^9}, {
   3.890820735459643*^9, 3.89082074108152*^9}, 3.915516882026447*^9, 
   3.915518070810357*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"ca610b39-be82-4427-b726-0374fae7e076"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NG\[Epsilon]j", "=", 
  RowBox[{
   RowBox[{"\[CapitalDelta]tran", 
    FractionBox[
     RowBox[{"-", "1"}], 
     RowBox[{"wave", " ", "back"}]], 
    RowBox[{
     SubscriptBox["\[PartialD]", 
      RowBox[{"\[Delta]A", "[", "2", "]"}]], 
     RowBox[{
     "\[Epsilon]iS", "\[LeftDoubleBracket]", "2", 
      "\[RightDoubleBracket]"}]}]}], "//", 
   RowBox[{
    RowBox[{"dropper", "[", 
     RowBox[{"#", ",", "7"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"NGj\[Epsilon]", "=", 
  RowBox[{
   RowBox[{"\[CapitalDelta]tran", 
    FractionBox["1", 
     RowBox[{"wave", " ", "back"}]], 
    RowBox[{
     SubscriptBox["\[PartialD]", 
      RowBox[{"\[Delta]n", "[", "2", "]"}]], 
     RowBox[{
     "JiS", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], "//", 
   
   RowBox[{
    RowBox[{"dropper", "[", 
     RowBox[{"#", ",", "7"}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.890806508536566*^9, 3.89080652721491*^9}, {
  3.890806658831862*^9, 3.890806668191037*^9}, {3.890808865405314*^9, 
  3.8908088715071793`*^9}, {3.89080890561869*^9, 3.890808969895602*^9}, {
  3.890813303899922*^9, 3.890813395609172*^9}, {3.890813426227505*^9, 
  3.8908134979644117`*^9}, {3.890813560596914*^9, 3.890813635511776*^9}, {
  3.890813694387691*^9, 3.890813731998865*^9}, {3.890813767854225*^9, 
  3.890813812293564*^9}, {3.890813847786126*^9, 3.890813915510908*^9}, {
  3.890813952088296*^9, 3.890814049179816*^9}, {3.890814117624154*^9, 
  3.890814127218515*^9}, {3.890814159981738*^9, 3.890814276174393*^9}, {
  3.890814314605295*^9, 3.890814446773228*^9}, {3.8908144818735743`*^9, 
  3.8908146197925*^9}, {3.890814650939367*^9, 3.890814769333724*^9}, {
  3.890820768136959*^9, 3.890820796003635*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"e448e148-3ac2-4a6a-9246-12dcbf9f1a10"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q0", "2"]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Gd", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["k", "6"], " ", "\[Eta]", " ", "\[Chi]mn"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "q0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s0", " ", "T0"}], "+", 
          RowBox[{"q0", " ", "\[Mu]0"}]}], ")"}], " ", "\[Omega]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b\[Gamma]\[Epsilon]\[Tau]", " ", "q0"}], "+", 
          RowBox[{"hs", " ", "s0", " ", "T0", " ", "\[Lambda]6"}], "+", 
          RowBox[{"q0", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]\[Epsilon]\[Tau]", "-", 
             RowBox[{"hs", " ", "\[Lambda]7"}], "+", 
             RowBox[{"hs", " ", "\[Lambda]6", " ", "\[Mu]0"}]}], ")"}]}], "-", 
          RowBox[{"\[Rho]", " ", "\[Chi]mn"}]}], ")"}], " ", "\[Omega]"}]}], 
      ")"}]}], "+", 
    RowBox[{"\[Omega]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", "pd0", " ", "\[Eta]", " ", "\[Chi]m"}],
        "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", "s0", " ", "T0", " ", "\[Eta]\[Tau]d", 
        " ", "\[Chi]m"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", "q0", " ", "\[Eta]\[Tau]d", " ", 
        "\[Mu]0", " ", "\[Chi]m"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", "q0", " ", "\[Eta]\[Tau]d", " ", 
        "\[Chi]mn"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "b\[Eta]\[Tau]d", " ", 
        SuperscriptBox["k", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s0", " ", "T0", " ", "\[Chi]m"}], "+", 
          RowBox[{"q0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Mu]0", " ", "\[Chi]m"}], "+", "\[Chi]mn"}], ")"}]}]}],
          ")"}]}], "+", 
       RowBox[{"b\[Eta]\[Tau]d", " ", 
        SuperscriptBox["k", "2"], " ", "pd0", " ", "q0", " ", "\[Omega]"}], 
       "+", 
       RowBox[{"b\[Gamma]\[Epsilon]d", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["q0", "2"], " ", "\[Omega]"}], "+", 
       RowBox[{"pd0", " ", 
        SuperscriptBox["q0", "2"], " ", "\[Omega]"}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["q0", "2"], " ", "\[Gamma]\[Epsilon]d", " ", 
        "\[Omega]"}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", "q0", " ", "s0", " ", "T0", " ", 
        "\[Eta]d", " ", "\[Omega]"}], "-", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", "pd0", " ", "q0", " ", "\[Eta]\[Tau]d",
         " ", "\[Omega]"}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["q0", "2"], " ", "\[Eta]d", " ", "\[Mu]0", " ", 
        "\[Omega]"}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", "pd0", " ", "\[Rho]", " ", "\[Chi]m", 
        " ", "\[Omega]"}], "+", 
       RowBox[{"hs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           SuperscriptBox["k", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["q0", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]25", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[Lambda]17"}], "+", "\[Lambda]21", "+",
                    "\[Lambda]24"}], ")"}], " ", "\[Mu]0"}]}], ")"}]}], "+", 
             RowBox[{"s0", " ", "T0", " ", "\[Lambda]5", " ", "\[Chi]m"}], 
             "+", 
             RowBox[{"q0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s0", " ", "T0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[Lambda]17"}], "+", "\[Lambda]21", "+",
                    "\[Lambda]24"}], ")"}]}], "+", 
                RowBox[{"\[Lambda]5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Mu]0", " ", "\[Chi]m"}], "+", "\[Chi]mn"}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", "pd0", " ", "q0", " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]5", "+", 
             RowBox[{"2", " ", "\[Lambda]6"}]}], ")"}], " ", "\[Omega]"}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.890814204904146*^9, 3.890814255208802*^9}, {
   3.890814334925295*^9, 3.890814357067749*^9}, {3.89081438847397*^9, 
   3.8908144473430433`*^9}, {3.890814482559648*^9, 3.890814486703471*^9}, {
   3.89081452023343*^9, 3.8908145680116*^9}, {3.890814605538952*^9, 
   3.890814620343876*^9}, {3.8908146557963457`*^9, 3.890814769819652*^9}, {
   3.890820777614375*^9, 3.890820796552984*^9}, 3.91551688581739*^9, 
   3.915518071824346*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"4a610ce6-3516-45b6-8f6a-78a6b8da8a4e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q0", "2"]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Gd", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["k", "6"], " ", "\[Eta]", " ", "\[Chi]mn"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "2"], " ", "q0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s0", " ", "T0"}], "+", 
          RowBox[{"q0", " ", "\[Mu]0"}]}], ")"}], " ", "\[Omega]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b\[Gamma]\[Epsilon]\[Tau]", " ", "q0"}], "+", 
          RowBox[{"hs", " ", "s0", " ", "T0", " ", "\[Lambda]6"}], "-", 
          RowBox[{"q0", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]\[Epsilon]\[Tau]", "+", 
             RowBox[{"hs", " ", "\[Lambda]7"}], "-", 
             RowBox[{"hs", " ", "\[Lambda]6", " ", "\[Mu]0"}]}], ")"}]}], "-", 
          RowBox[{"\[Rho]", " ", "\[Chi]mn"}]}], ")"}], " ", "\[Omega]"}]}], 
      ")"}]}], "-", 
    RowBox[{"\[Omega]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", "pd0", " ", "\[Eta]", " ", "\[Chi]m"}],
        "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", "s0", " ", "T0", " ", "\[Eta]\[Tau]d", 
        " ", "\[Chi]m"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", "q0", " ", "\[Eta]\[Tau]d", " ", 
        "\[Mu]0", " ", "\[Chi]m"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["k", "4"], " ", "q0", " ", "\[Eta]\[Tau]d", " ", 
        "\[Chi]mn"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "b\[Eta]\[Tau]d", " ", 
        SuperscriptBox["k", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s0", " ", "T0", " ", "\[Chi]m"}], "+", 
          RowBox[{"q0", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Mu]0", " ", "\[Chi]m"}], "+", "\[Chi]mn"}], ")"}]}]}],
          ")"}]}], "+", 
       RowBox[{"b\[Eta]\[Tau]d", " ", 
        SuperscriptBox["k", "2"], " ", "pd0", " ", "q0", " ", "\[Omega]"}], 
       "+", 
       RowBox[{"b\[Gamma]\[Epsilon]d", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["q0", "2"], " ", "\[Omega]"}], "+", 
       RowBox[{"pd0", " ", 
        SuperscriptBox["q0", "2"], " ", "\[Omega]"}], "-", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["q0", "2"], " ", "\[Gamma]\[Epsilon]d", " ", 
        "\[Omega]"}], "-", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", "q0", " ", "s0", " ", "T0", " ", 
        "\[Eta]d", " ", "\[Omega]"}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", "pd0", " ", "q0", " ", "\[Eta]\[Tau]d",
         " ", "\[Omega]"}], "-", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["q0", "2"], " ", "\[Eta]d", " ", "\[Mu]0", " ", 
        "\[Omega]"}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", "pd0", " ", "\[Rho]", " ", "\[Chi]m", 
        " ", "\[Omega]"}], "+", 
       RowBox[{"hs", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["k", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["q0", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]25", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[Lambda]17"}], "+", "\[Lambda]21", "+",
                    "\[Lambda]24"}], ")"}], " ", "\[Mu]0"}]}], ")"}]}], "+", 
             RowBox[{"s0", " ", "T0", " ", "\[Lambda]5", " ", "\[Chi]m"}], 
             "+", 
             RowBox[{"q0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s0", " ", "T0", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[Lambda]17"}], "+", "\[Lambda]21", "+",
                    "\[Lambda]24"}], ")"}]}], "+", 
                RowBox[{"\[Lambda]5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Mu]0", " ", "\[Chi]m"}], "+", "\[Chi]mn"}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", "pd0", " ", "q0", " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]5", "+", 
             RowBox[{"2", " ", "\[Lambda]6"}]}], ")"}], " ", "\[Omega]"}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.890814204904146*^9, 3.890814255208802*^9}, {
   3.890814334925295*^9, 3.890814357067749*^9}, {3.89081438847397*^9, 
   3.8908144473430433`*^9}, {3.890814482559648*^9, 3.890814486703471*^9}, {
   3.89081452023343*^9, 3.8908145680116*^9}, {3.890814605538952*^9, 
   3.890814620343876*^9}, {3.8908146557963457`*^9, 3.890814769819652*^9}, {
   3.890820777614375*^9, 3.890820796552984*^9}, 3.91551688581739*^9, 
   3.915518072817789*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"705b3e33-7acf-4928-9a67-a4d9584fe5b5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Modes of s-wave dipole superfluids", "Section",
 CellChangeTimes->{{3.890455813737117*^9, 3.890455820866659*^9}, {
  3.890821734149184*^9, 
  3.890821736042074*^9}},ExpressionUUID->"ec27993d-ee52-4f49-8a97-\
bc2116588e66"],

Cell["Let us define a scalar Goldstone field", "Text",
 CellChangeTimes->{{3.890821742757807*^9, 
  3.89082174813723*^9}},ExpressionUUID->"d0d3b7ba-3e92-4b58-9498-\
9ef1e1c19897"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptF]", "=", 
   RowBox[{
    RowBox[{"\[Mu]0", " ", "t"}], "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"\[Delta]\[ScriptF]S", "[", 
      RowBox[{"t", ",", "x"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.890464829129406*^9, 3.890464846858753*^9}, {
  3.890464880248157*^9, 3.890464891064982*^9}, {3.890464988975761*^9, 
  3.890464989426103*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"2b2f08b5-ab8b-475c-9b69-6c796ea664f1"],

Cell["\<\
This can be implemented by making the following substitutions to the dipole \
Goldstone\
\>", "Text",
 CellChangeTimes->{{3.890821759527466*^9, 
  3.8908217775232778`*^9}},ExpressionUUID->"a6aaa36c-b394-4f48-b712-\
da4fe319ee97"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"swaveSubs", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]\[Phi]S", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SuperscriptBox["\[Delta]\[ScriptF]S", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "x"}], "]"}]}], "-", 
         RowBox[{"back", " ", 
          RowBox[{
           RowBox[{"\[Delta]AS", "[", "1", "]"}], "[", 
           RowBox[{"t", ",", "x"}], "]"}]}], "\[IndentingNewLine]", "+", 
         RowBox[{"back", " ", 
          RowBox[{
           RowBox[{"\[Delta]nS", "[", "1", "]"}], "[", 
           RowBox[{"t", ",", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]0", "+", 
            RowBox[{"back", " ", "\[Epsilon]", " ", 
             RowBox[{
              RowBox[{"\[Delta]AS", "[", "0", "]"}], "[", 
              RowBox[{"t", ",", "x"}], "]"}]}], "-", 
            RowBox[{"back", " ", "\[Epsilon]", " ", "\[Mu]0", " ", 
             RowBox[{
              RowBox[{"\[Delta]nS", "[", "0", "]"}], "[", 
              RowBox[{"t", ",", "x"}], "]"}]}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{
              SuperscriptBox["\[Delta]\[ScriptF]S", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x"}], "]"}]}]}], ")"}]}]}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]\[Phi]S", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "x"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "back"}], " ", 
          RowBox[{
           RowBox[{"\[Delta]AS", "[", "2", "]"}], "[", 
           RowBox[{"t", ",", "x"}], "]"}]}], "\[IndentingNewLine]", "+", 
         RowBox[{"back", " ", 
          RowBox[{
           RowBox[{"\[Delta]nS", "[", "2", "]"}], "[", 
           RowBox[{"t", ",", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]0", "+", 
            RowBox[{"back", " ", "\[Epsilon]", " ", 
             RowBox[{
              RowBox[{"\[Delta]AS", "[", "0", "]"}], "[", 
              RowBox[{"t", ",", "x"}], "]"}]}], "-", 
            RowBox[{"back", " ", "\[Epsilon]", " ", "\[Mu]0", " ", 
             RowBox[{
              RowBox[{"\[Delta]nS", "[", "0", "]"}], "[", 
              RowBox[{"t", ",", "x"}], "]"}]}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{
              SuperscriptBox["\[Delta]\[ScriptF]S", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "x"}], "]"}]}]}], ")"}]}]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"h", ".", "ih", ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Partial", "[", "\[ScriptF]", "]"}], "+", "A"}], ")"}]}]}], 
   "-", 
   RowBox[{"(", 
    RowBox[{"\[Phi]", "/.", "swaveSubs"}], ")"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.89045584412257*^9, 3.890456102150507*^9}, {
  3.890456143284734*^9, 3.890456158702608*^9}, {3.890456196303047*^9, 
  3.890456227040927*^9}, {3.890456275285376*^9, 3.890456324155837*^9}, {
  3.8904564560913877`*^9, 3.890456581371314*^9}, {3.890456630430437*^9, 
  3.890456682025813*^9}, {3.890456839112653*^9, 3.890456847520083*^9}, {
  3.89046489701788*^9, 3.8904648993954678`*^9}, {3.890464935283551*^9, 
  3.890465182717913*^9}, {3.890821806297089*^9, 3.890821910430732*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"7d6cd42d-4f8c-423b-852c-4ad23ca2f48f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.890455850170448*^9, {3.890455953852047*^9, 3.890456033948391*^9}, {
   3.8904560851076527`*^9, 3.890456102468687*^9}, {3.890456150249113*^9, 
   3.890456187491559*^9}, 3.890456233990617*^9, 3.890456324686727*^9, {
   3.890456476166532*^9, 3.89045652473074*^9}, 3.890456581779909*^9, {
   3.890456677224508*^9, 3.890456682373058*^9}, 3.890456849616641*^9, {
   3.8904648939153547`*^9, 3.89046503199516*^9}, {3.890465063412508*^9, 
   3.890465185880196*^9}, 3.8904735646077003`*^9, 3.890718885197167*^9, {
   3.890821816706373*^9, 3.89082191107246*^9}, 3.915517159131441*^9, 
   3.915518072867193*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"0666fa05-f686-4d3a-9c4d-d2d4882f0eac"]
}, Open  ]],

Cell["\<\
The s-wave constitutive relations have additional transport in the scalar \
sector\
\>", "Text",
 CellChangeTimes->{{3.8908219858512363`*^9, 
  3.890822020905288*^9}},ExpressionUUID->"23cde59e-0cc6-4460-bc30-\
c5dfcf052f86"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "In", " ", "the", " ", "previous", " ", "version", " ", "of", " ", "this", 
    " ", "notebook"}], ",", " ", 
   RowBox[{
    RowBox[{
    "there", " ", "was", " ", "a", " ", "typo", " ", "in", " ", "the", " ", 
     "expression", " ", "for", " ", "s"}], "-", 
    RowBox[{"wave", " ", "energy", " ", "current"}]}], ",", " ", 
   RowBox[{
   "which", " ", "led", " ", "to", " ", "an", " ", "incorrect", " ", "speed", 
    " ", "of", " ", 
    RowBox[{"sound", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.915517805223319*^9, 3.915517906460181*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"83e0282d-fb29-4efa-bcee-2e94e360a558"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalX]", "=", 
   RowBox[{
    RowBox[{"CovariantDiv", "[", 
     RowBox[{"q0", " ", "vecu"}], "]"}], "-", 
    RowBox[{"CovariantDiv", "[", 
     RowBox[{"CovariantDiv", "[", 
      RowBox[{
       RowBox[{"pd", " ", "ih"}], " ", "-", " ", 
       RowBox[{"Gd", " ", 
        RowBox[{"ih", ".", 
         RowBox[{"(", 
          RowBox[{"ta", "-", 
           RowBox[{
            FractionBox["h", "2"], " ", 
            RowBox[{"Tr", "[", 
             RowBox[{"ta", ".", "ih"}], "]"}]}]}], ")"}], ".", "ih"}]}]}], 
      "]"}], "]"}], "-", 
    RowBox[{"\[Sigma]\[Phi]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", ".", 
        RowBox[{"Partial", "[", "\[ScriptF]", "]"}]}], "-", 
       RowBox[{"T", " ", "\[CapitalLambda]\[Beta]"}]}], ")"}]}], "-", 
    RowBox[{"\[Zeta]xp", " ", 
     RowBox[{"Tr", "[", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"ih", ".", "Td\[Beta]h"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalT]swave", "=", 
   RowBox[{"\[ScriptCapitalT]", "-", 
    RowBox[{"\[Zeta]x", " ", "ih", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", ".", 
        RowBox[{"Partial", "[", "\[ScriptF]", "]"}]}], "-", 
       RowBox[{"T", " ", "\[CapitalLambda]\[Beta]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalE]swave", "=", 
   RowBox[{"\[ScriptCapitalE]", "-", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ih", ".", "h", ".", "Jhs"}], "-", 
       RowBox[{"CovariantDiv", "[", "Jdhs", "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"v", " ", ".", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Partial", "[", "\[ScriptF]", "]"}], "+", "A"}], ")"}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fswave", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Fn", ".", "\[ScriptCapitalE]swave"}]}], "-", 
     RowBox[{"h", ".", "tA\[Lambda]", ".", "J"}], "-", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"Jd", ".", "h", ".", "tF\[Lambda]"}], ",", "Plus", ",", "2"}], 
      "]"}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"CovariantD", "[", "v", "]"}], "\[Transpose]"}], ".", 
        "tA\[Lambda]", ".", "Jd", ".", "h"}], "]"}]}]}], "//", 
    "Linearise"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890792279716887*^9, 3.890792348777383*^9}, {
  3.890792380721813*^9, 3.890792388675638*^9}, {3.915517258213438*^9, 
  3.915517269933815*^9}, {3.9155175229958*^9, 3.915517539733195*^9}, {
  3.9155175727152643`*^9, 3.915517580549819*^9}, {3.9155177556724386`*^9, 
  3.915517760922061*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"b9ea052b-feb0-4d3b-b30e-f6c48670294f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EES1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"CovariantDiv", "[", "\[ScriptCapitalE]swave", "]"}], "+", 
     RowBox[{"v", ".", "fswave"}], "+", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalT]swave", "+", "\[ScriptCapitalT]d"}], ")"}], 
       ".", 
       RowBox[{"CovariantD", "[", "v", "]"}], ".", "h"}], "]"}]}], "//", 
    "Linearise"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EES2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"CovariantDiv", "[", 
      RowBox[{
       RowBox[{"v", "\[TensorProduct]", "\[CapitalPi]"}], "+", 
       "\[ScriptCapitalT]swave", "+", "\[ScriptCapitalT]d"}], "]"}], "-", 
     RowBox[{"ih", ".", "fswave"}], "+", 
     RowBox[{"ih", ".", 
      RowBox[{"CovariantD", "[", "v", "]"}], ".", "h", ".", 
      "\[CapitalPi]"}]}], "//", "Linearise"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EES3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"CovariantDiv", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"J", ".", "n"}], ")"}], "v"}], "]"}], "+", 
     RowBox[{"CovariantDiv", "[", 
      RowBox[{"CovariantDiv", "[", "Jd", "]"}], "]"}]}], "//", 
    "Linearise"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EES4", "=", 
   RowBox[{"\[ScriptCapitalX]", "//", "Linearise"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887370570258746*^9, 3.887370660596005*^9}, {
   3.88737082623667*^9, 3.887370927478177*^9}, {3.887370961864181*^9, 
   3.887370997170184*^9}, {3.887377977370012*^9, 3.887377990252633*^9}, 
   3.887378070982788*^9, {3.887378417270237*^9, 3.88737841957097*^9}, {
   3.890792414000739*^9, 3.890792504165926*^9}, {3.915517586020972*^9, 
   3.915517593936245*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"7dcd29a8-5fa1-41d4-9e40-6748134a21dd"],

Cell["Converting to Fourier basis, we can find the modes", "Text",
 CellChangeTimes->{{3.890822155402375*^9, 
  3.890822169509431*^9}},ExpressionUUID->"2a95fb16-82b0-4b92-92d6-\
77e1db156990"],

Cell[BoxData[
 RowBox[{
  RowBox[{"swaveModeBasis", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"modeBasis", ",", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"\[Delta]\[ScriptF]S", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t", ",", "x"}], "}"}], ",", 
         RowBox[{"\[Delta]\[ScriptF]", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "k", " ", "x"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", "t"}]}], "]"}]}]}],
         "]"}]}], "\[IndentingNewLine]", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.890456641167211*^9, 3.890456751452641*^9}, 
   3.890456827405091*^9, 3.890457410809318*^9},
 CellLabel->
  "In[155]:=",ExpressionUUID->"c1b6b32a-7d79-46b5-8f03-68d60d89728b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EElongSwave", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "wave"], 
       RowBox[{"{", 
        RowBox[{"EES1", ",", 
         RowBox[{
         "EES2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
         "EES3", ",", "EES4"}], "}"}]}], "/.", "swaveSubs"}], "/.", 
     "swaveModeBasis"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EEtranSwave", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "wave"], 
       RowBox[{"{", 
        RowBox[{
        "EES2", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
        "}"}]}], "/.", "swaveSubs"}], "/.", "swaveModeBasis"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887377719673376*^9, 3.887377720544372*^9}, {
   3.887377809931078*^9, 3.887377889427452*^9}, {3.887377963672945*^9, 
   3.887377964592754*^9}, {3.887378018601017*^9, 3.887378018779538*^9}, {
   3.8873781008425093`*^9, 3.88737817573258*^9}, {3.887378526212134*^9, 
   3.8873785271873918`*^9}, {3.887684235794869*^9, 3.887684240868869*^9}, {
   3.887684288997629*^9, 3.887684293643419*^9}, {3.88976231250003*^9, 
   3.889762319106917*^9}, {3.8898414588042183`*^9, 3.889841471301881*^9}, {
   3.88984150377054*^9, 3.88984151919718*^9}, {3.889845506944317*^9, 
   3.889845532531029*^9}, {3.889847132125924*^9, 3.889847132308852*^9}, {
   3.889851355397327*^9, 3.889851360632791*^9}, 3.8904569679186583`*^9, {
   3.890457043352829*^9, 3.890457056537315*^9}, {3.890457284205869*^9, 
   3.890457296242034*^9}, {3.8904574166424837`*^9, 3.890457422885708*^9}, {
   3.890457552464711*^9, 3.890457563698986*^9}, {3.890460369617982*^9, 
   3.890460408159274*^9}, {3.890462024213926*^9, 3.890462048662468*^9}, {
   3.890792519712232*^9, 3.890792529491325*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"c9a19f34-d616-4380-9d9e-e5e000693b43"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EEtranSwaveFree", "=", 
   RowBox[{"EEtranSwave", "/.", 
    RowBox[{"back", "\[Rule]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EElongSwaveFree", "=", 
   RowBox[{
    RowBox[{"EElongSwave", "/.", 
     RowBox[{"back", "\[Rule]", "0"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.890462054971188*^9, 3.890462085232763*^9}, {
  3.890462127237402*^9, 3.890462224562212*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"fd940a36-538f-4ed1-9dab-0ba4b8f15c73"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]tranSwave", "=", 
   RowBox[{
    RowBox[{
     FractionBox["\[ImaginaryI]", "T0"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "X"], "EEtranSwaveFree"}], ",", 
         RowBox[{"{", 
          RowBox[{"X", ",", 
           RowBox[{"{", 
            RowBox[{"\[Delta]\[Beta]", "[", "2", "]"}], "}"}]}], "}"}]}], 
        "]"}], "//", "Det"}], ")"}]}], "//", "Linearise"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]longSwave", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["\[ImaginaryI]", 
        RowBox[{
         SuperscriptBox["T0", "5"], " ", "\[CapitalXi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[PartialD]", "X"], "EElongSwaveFree"}], ",", 
           RowBox[{"{", 
            RowBox[{"X", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Delta]\[Beta]", "[", "0", "]"}], ",", 
               RowBox[{"\[Delta]\[Beta]", "[", "1", "]"}], ",", 
               "\[Delta]\[CapitalLambda]\[Beta]", ",", "\[Delta]\[ScriptF]"}],
               "}"}]}], "}"}]}], "]"}], "//", "Det"}], ")"}]}], "/.", 
      "subs"}], "//", 
     RowBox[{
      RowBox[{"#", "+", 
       RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "&"}]}], "//", "Normal"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.890462577041498*^9, 3.890462578114513*^9}, {
  3.89046270461935*^9, 3.890462718398575*^9}, {3.8904629054286523`*^9, 
  3.890462962780888*^9}, {3.8904657306117973`*^9, 3.890465784063695*^9}, {
  3.89047368533495*^9, 3.890473686060956*^9}, {3.8904739651874104`*^9, 
  3.890473966243487*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"e96b3986-8f0a-4555-9b94-350ccd1eab8b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]tranSwave", "/.", 
  RowBox[{"\[Omega]", "\[Rule]", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    FractionBox["\[Eta]", "\[Rho]"], 
    SuperscriptBox["k", "2"]}]}]}]], "Input",
 CellChangeTimes->{{3.890462739903726*^9, 3.890462790664567*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"db60518c-dd43-4350-b4a8-19b7d21b6947"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.890462735395117*^9, 3.890462740309924*^9}, {
   3.890462786628321*^9, 3.890462791176942*^9}, 3.890462908250547*^9, 
   3.890462965840205*^9, 3.89046549688034*^9, {3.890465763345731*^9, 
   3.89046578679908*^9}, 3.8907189297473507`*^9, 3.890792550026051*^9, 
   3.890822212057241*^9, 3.91551762701648*^9, 3.915517778822172*^9, 
   3.915518096245223*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"ab28b6dd-91cb-4d7a-8d2e-c28a9f371c7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]longSwave", "/.", 
     RowBox[{"\[Omega]", "\[Rule]", 
      RowBox[{
       SqrtBox[
        FractionBox[
         RowBox[{
          SuperscriptBox["s0", "2"], " ", "\[Chi]qq"}], 
         RowBox[{"\[CapitalXi]", " ", "\[Rho]"}]]], "k"}]}]}], "/.", "subs"}],
    "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "5"]}], "&"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.890465511606763*^9, 3.890465512805563*^9}, {
   3.8904657661789303`*^9, 3.890465796791177*^9}, 3.890465840092558*^9, {
   3.890465891603718*^9, 3.89046589669073*^9}, {3.8904659765376863`*^9, 
   3.890465985145043*^9}, {3.890466118578474*^9, 3.8904661191138334`*^9}, {
   3.890466539685669*^9, 3.890466550989164*^9}, {3.8904665912303658`*^9, 
   3.890466629051413*^9}, {3.890466702336014*^9, 3.890466704078504*^9}, {
   3.890466734144104*^9, 3.890466734442459*^9}, {3.890792594312098*^9, 
   3.890792613144018*^9}, {3.89082223063964*^9, 3.890822234416473*^9}, {
   3.9155176392901173`*^9, 3.915517656103611*^9}, {3.915517786476584*^9, 
   3.915517787324859*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"39becf39-060a-4feb-b1ad-e84650936f2a"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "5"],
  SeriesData[$CellContext`k, 0, {}, 5, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.890465513281675*^9, {3.890465776654598*^9, 3.890465797249916*^9}, 
   3.8904658460969353`*^9, 3.890465900280918*^9, {3.890465984181008*^9, 
   3.890465991006356*^9}, 3.890466199286108*^9, 3.890466541375367*^9, 
   3.890466607933211*^9, 3.890466642391572*^9, {3.890466697565593*^9, 
   3.890466720926949*^9}, 3.890466762956958*^9, 3.890473745037423*^9, 
   3.890718972071431*^9, {3.890792590622119*^9, 3.890792616661877*^9}, 
   3.890822243087329*^9, {3.915517632990719*^9, 3.915517658289349*^9}, {
   3.915517780323619*^9, 3.915517789287088*^9}, 3.915518098203998*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"6e34e706-6407-4579-adf7-c919c74e322f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]longSwave", "/.", 
    RowBox[{"\[Omega]", "\[Rule]", 
     RowBox[{
      SqrtBox[
       FractionBox[
        RowBox[{"Bd", "+", "Gd"}], "\[Chi]qq"]], 
      SuperscriptBox["k", "2"]}]}]}], "//", 
   RowBox[{
    RowBox[{"#", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "k", "]"}], "8"]}], "&"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.890462820272207*^9, 3.890462882534202*^9}, 
   3.89046292121472*^9, {3.890462991529431*^9, 3.890463042114788*^9}, 
   3.890464097533534*^9, 3.89046585153664*^9, {3.890465907456729*^9, 
   3.890465957963665*^9}, 3.890466243806231*^9, 3.8904669604178677`*^9, {
   3.890718977669094*^9, 3.890718998439055*^9}, {3.8907926290954933`*^9, 
   3.890792649656097*^9}, {3.890822249655475*^9, 3.890822252807497*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"fd1b9a9d-1a3f-4036-b340-bcdca4c5ba29"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "k", "]"}], "8"],
  SeriesData[$CellContext`k, 0, {}, 8, 8, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.890462809906458*^9, 3.890462921749387*^9}, {
   3.890462966802339*^9, 3.890463042536825*^9}, 3.890464100008803*^9, 
   3.890465808214402*^9, {3.890465912622776*^9, 3.89046596075682*^9}, 
   3.8904662462982903`*^9, 3.8904669618771963`*^9, 3.890474499688624*^9, {
   3.890718989128682*^9, 3.8907190041704893`*^9}, {3.89079263744351*^9, 
   3.890792650597804*^9}, 3.890822258768777*^9, 3.915517794462166*^9, 
   3.915518101807126*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"3755ea26-e321-44f4-9dee-9e627a53ea5a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->"EditBar",
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
CellContext->Notebook,
Magnification->1.5,
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"dc1f33db-3670-4599-b95a-b9410b74f267"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 308, 5, 146, "Title",ExpressionUUID->"777728d5-dccc-4e86-921c-dcc693aa48c9"],
Cell[733, 22, 358, 8, 88, "Text",ExpressionUUID->"2f91155a-b6c6-471c-80f0-b00c042a473a"],
Cell[1094, 32, 196, 3, 46, "Input",ExpressionUUID->"761f5681-5f30-4c5a-b64a-dbc6dbbd7fb1"],
Cell[1293, 37, 229, 6, 53, "Text",ExpressionUUID->"e3ef49e1-e563-47ec-a70a-d6a4a5be815d"],
Cell[1525, 45, 376, 8, 78, "Input",ExpressionUUID->"ad6f3892-3d47-47da-8660-9b7718590bc8"],
Cell[CellGroupData[{
Cell[1926, 57, 152, 3, 101, "Section",ExpressionUUID->"08e8292b-b807-4c8f-84b3-c0b46a7f6b3a"],
Cell[2081, 62, 596, 14, 49, "Input",ExpressionUUID->"5b1ea50e-6704-4071-bd56-00ee1f27cb41"],
Cell[CellGroupData[{
Cell[2702, 80, 167, 3, 81, "Subsection",ExpressionUUID->"071c74f8-9da3-4100-9f5c-11fdb34823d3"],
Cell[2872, 85, 312, 7, 53, "Text",ExpressionUUID->"54938f57-29b3-43ad-ace1-6ef4c980c691"],
Cell[3187, 94, 354, 6, 46, "Input",ExpressionUUID->"d28ef475-89c0-4d75-b5cf-608e74d7f10f"],
Cell[3544, 102, 6303, 181, 419, "Input",ExpressionUUID->"b9028309-3470-428e-9f24-d3f0cdd09638"],
Cell[9850, 285, 698, 17, 46, "Input",ExpressionUUID->"bfe01de5-b842-408c-91e9-6e5477bac201"],
Cell[10551, 304, 165, 3, 53, "Text",ExpressionUUID->"523cf191-b9ab-4d47-a9c4-d57eb1ab410d"],
Cell[10719, 309, 703, 18, 171, "Input",ExpressionUUID->"0b6732f6-b0f9-4e72-b3b8-064409b3e57d"],
Cell[11425, 329, 187, 3, 53, "Text",ExpressionUUID->"a5b0bf80-6e26-44f2-9c06-6d4590a8aa2d"],
Cell[11615, 334, 2056, 62, 132, "Input",ExpressionUUID->"db3f9e71-3e46-483e-a00d-4c59dff1f401"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13708, 401, 203, 3, 81, "Subsection",ExpressionUUID->"633ea28b-f9bf-4b57-bcc0-236dfe5745e1"],
Cell[13914, 406, 951, 27, 78, "Input",ExpressionUUID->"dee7423c-e122-4b49-8441-31d1bb9375ac"],
Cell[14868, 435, 2960, 88, 228, "Input",ExpressionUUID->"08119905-3809-4aee-9a9b-b8af34b97555"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17865, 528, 241, 4, 81, "Subsection",ExpressionUUID->"1df20916-485d-4e0d-bc6b-7ee9959dd8fc"],
Cell[18109, 534, 226, 5, 53, "Text",ExpressionUUID->"b1b1413f-6e9a-4651-94a1-7a2ecb94f280"],
Cell[18338, 541, 1112, 31, 124, "Input",ExpressionUUID->"03f643f1-5e3b-4aba-881a-ba7c7a23e576"],
Cell[19453, 574, 807, 25, 225, "Input",ExpressionUUID->"edc59999-8024-4e41-b46a-806e48e1c013"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20297, 604, 217, 4, 81, "Subsection",ExpressionUUID->"2dfcb05d-8a50-43ea-905e-a178e5cb8fb4"],
Cell[20517, 610, 522, 14, 78, "Input",ExpressionUUID->"6c1a76e0-19b8-4990-99a9-92635936eb04"],
Cell[21042, 626, 213, 5, 53, "Text",ExpressionUUID->"d8ad48c0-bbc7-488e-a104-f9883f685e3b"],
Cell[21258, 633, 1959, 48, 101, "Input",ExpressionUUID->"fbf29c8d-0c7a-4e09-af69-04cc9b57220c"],
Cell[23220, 683, 16656, 417, 994, "Input",ExpressionUUID->"bd777df4-bf1d-4272-8b09-f9c6bde85ae1"],
Cell[39879, 1102, 539, 10, 122, "Text",ExpressionUUID->"b417175d-9650-4828-8398-9cc4b9e745bb"],
Cell[40421, 1114, 208, 3, 46, "Input",ExpressionUUID->"909a969c-d05b-48a1-8d2f-f7c26a85b1da"],
Cell[40632, 1119, 8912, 244, 552, "Input",ExpressionUUID->"28b602d4-a2db-46f3-865c-4b459db44f89"],
Cell[49547, 1365, 263, 6, 53, "Text",ExpressionUUID->"e72570e3-5944-46dd-a2ee-d234a5eeec86"],
Cell[49813, 1373, 1223, 29, 109, "Input",ExpressionUUID->"0e96a71e-5031-4f30-b8e7-78847e17e47c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51073, 1407, 173, 3, 81, "Subsection",ExpressionUUID->"e33192d0-fe25-43eb-b2d0-bb04574a306e"],
Cell[51249, 1412, 164, 3, 53, "Text",ExpressionUUID->"1d6de074-ec7c-4a14-af69-6a9e0730068a"],
Cell[51416, 1417, 2941, 80, 233, "Input",ExpressionUUID->"dc711af9-1abf-4b6c-9815-62c09890961c"],
Cell[54360, 1499, 202, 3, 53, "Text",ExpressionUUID->"e15a7d48-ad7e-4fde-aa00-606a64f4f13b"],
Cell[54565, 1504, 9126, 217, 614, "Input",ExpressionUUID->"2ff9d875-f0de-44e3-8809-c6fb8b774278"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63728, 1726, 232, 4, 81, "Subsection",ExpressionUUID->"179fb4c8-e509-46b9-81b2-56a182a0301f"],
Cell[63963, 1732, 1164, 30, 78, "Input",ExpressionUUID->"8dd8127f-01c1-432f-989d-ddc825350409"],
Cell[65130, 1764, 1601, 42, 140, "Input",ExpressionUUID->"4191d491-6ea4-4baf-b854-b027d66ac24f"],
Cell[66734, 1808, 192, 3, 53, "Text",ExpressionUUID->"7b2fc062-dcf4-43ec-a25a-753c3214ffc2"],
Cell[66929, 1813, 11367, 300, 853, "Input",ExpressionUUID->"4cb2e31f-1ad1-4535-9fe1-08d595d15d91"],
Cell[78299, 2115, 217, 5, 53, "Text",ExpressionUUID->"ee53a251-6bb1-4133-879f-c7c212f20070"],
Cell[78519, 2122, 317, 8, 49, "Input",ExpressionUUID->"86be031c-3640-4e9c-b6cb-b60b8a687268"],
Cell[78839, 2132, 275, 6, 53, "Text",ExpressionUUID->"71cd4c2d-a15a-49e0-a20f-21c8f30692a4"],
Cell[79117, 2140, 4167, 113, 309, "Input",ExpressionUUID->"7391c6eb-29ac-476c-a990-64adb1021732"],
Cell[83287, 2255, 316, 7, 53, "Text",ExpressionUUID->"85198f7a-005c-4c18-8b77-c969fe80b465"],
Cell[83606, 2264, 4304, 117, 313, "Input",ExpressionUUID->"b00d2f5d-a839-47a8-b838-6d5da32f17b7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87959, 2387, 297, 5, 101, "Section",ExpressionUUID->"9c0e1c7c-cf9b-4348-9d44-5f882704a854"],
Cell[88259, 2394, 346, 8, 88, "Text",ExpressionUUID->"af9e7e32-9148-4bc1-b693-76db6e44703c"],
Cell[CellGroupData[{
Cell[88630, 2406, 162, 3, 81, "Subsection",ExpressionUUID->"b3391ac4-9f9b-4985-be95-0d83f928f1e0"],
Cell[88795, 2411, 368, 7, 53, "Text",ExpressionUUID->"ccf98b7f-212e-4e21-876a-158a1af4db93"],
Cell[CellGroupData[{
Cell[89188, 2422, 622, 15, 66, "Input",ExpressionUUID->"d07adb9f-7e54-43a0-84f7-536eab12dfad"],
Cell[89813, 2439, 711, 14, 52, "Output",ExpressionUUID->"1b8b5222-569e-4162-b179-84478b2cb760"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90561, 2458, 1226, 29, 82, "Input",ExpressionUUID->"95ed2765-7023-44e3-afc7-f87e8d453e4d"],
Cell[91790, 2489, 763, 14, 52, "Output",ExpressionUUID->"74b9a524-1c81-4dad-85b9-89cd72d743ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92590, 2508, 2270, 56, 87, "Input",ExpressionUUID->"9170601d-7f3d-44f3-8f83-545cb01a88ed"],
Cell[94863, 2566, 1004, 17, 52, "Output",ExpressionUUID->"484bb1e5-d148-4e3f-8860-8bf7a82ce7f8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95916, 2589, 161, 3, 81, "Subsection",ExpressionUUID->"7a6c61d3-f819-4fcd-80fb-70915abe5681"],
Cell[96080, 2594, 226, 4, 53, "Text",ExpressionUUID->"acc911d3-15c1-4a68-8252-5a73b7c6e473"],
Cell[CellGroupData[{
Cell[96331, 2602, 659, 18, 73, "Input",ExpressionUUID->"5f085402-c502-4843-bb4c-ec93469101af"],
Cell[96993, 2622, 556, 11, 52, "Output",ExpressionUUID->"383bb0fa-2c61-4adc-9c38-799627faadf6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97586, 2638, 982, 27, 103, "Input",ExpressionUUID->"d4e2ff9e-64fe-4808-b337-b8dd42da1040"],
Cell[98571, 2667, 2927, 80, 214, "Output",ExpressionUUID->"ecb0bf00-1706-456a-ab4a-8256e0999891"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[101559, 2754, 260, 4, 101, "Section",ExpressionUUID->"c639b5b7-86ce-49a7-b975-e4aafd89908c"],
Cell[CellGroupData[{
Cell[101844, 2762, 159, 3, 81, "Subsection",ExpressionUUID->"d2f3f71b-ef63-4f0a-868e-bc009e14ed60"],
Cell[102006, 2767, 209, 4, 53, "Text",ExpressionUUID->"04bc54be-0354-4ebd-9ade-34be5af5f36c"],
Cell[102218, 2773, 5990, 173, 278, "Input",ExpressionUUID->"1a9aea3f-cd20-4765-8f4f-6c3569e54b91"],
Cell[108211, 2948, 244, 4, 53, "Text",ExpressionUUID->"83f69497-03b3-4238-a2dc-1dacd7f754b5"],
Cell[108458, 2954, 6855, 192, 340, "Input",ExpressionUUID->"f603f75e-55df-48dd-836d-327d7bc40241"],
Cell[115316, 3148, 187, 3, 53, "Text",ExpressionUUID->"469eefcc-24c0-4a19-b0bd-17591f69ed82"],
Cell[115506, 3153, 2144, 62, 173, "Input",ExpressionUUID->"bc6635ef-9f7c-41a4-9267-d02b1acd557a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117687, 3220, 217, 4, 81, "Subsection",ExpressionUUID->"d4d42a90-264b-4c6f-ba1a-60265962802d"],
Cell[117907, 3226, 203, 3, 53, "Text",ExpressionUUID->"170cb9ff-333e-4855-84df-db9d90e1e326"],
Cell[CellGroupData[{
Cell[118135, 3233, 839, 24, 140, "Input",ExpressionUUID->"2ab05550-400a-43aa-bbba-f9e44a2c53ab"],
Cell[118977, 3259, 2083, 53, 70, "Output",ExpressionUUID->"b0a2ce7f-a360-4c36-896e-fe022deb5c8e"],
Cell[121063, 3314, 3823, 98, 102, "Output",ExpressionUUID->"1c9638b7-9e3d-4000-adaf-f1a7be07bbed"],
Cell[124889, 3414, 846, 21, 73, "Output",ExpressionUUID->"1e42e7ed-cf2f-4b08-98a2-5bc70809aefd"],
Cell[125738, 3437, 3969, 94, 132, "Output",ExpressionUUID->"b1d00e24-c8bb-4e87-bdc7-a36d027bf569"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129744, 3536, 728, 22, 140, "Input",ExpressionUUID->"338b332f-2178-4943-a95c-272eb89a508e"],
Cell[130475, 3560, 1910, 50, 70, "Output",ExpressionUUID->"5f171e15-fd77-4bb8-ba2d-73397175f5fb"],
Cell[132388, 3612, 3650, 95, 102, "Output",ExpressionUUID->"3c3fbcac-d843-46a2-abc3-ccd18be2764b"],
Cell[136041, 3709, 673, 18, 73, "Output",ExpressionUUID->"3c142035-b80f-47b0-bcd5-eacf68b7929c"],
Cell[136717, 3729, 2980, 77, 102, "Output",ExpressionUUID->"0634236a-28d9-4a91-9216-a1f1fb17607d"]
}, Open  ]],
Cell[139712, 3809, 460, 9, 88, "Text",ExpressionUUID->"1f756ad2-5511-4e0f-8fa6-7f86b234d6a4"],
Cell[CellGroupData[{
Cell[140197, 3822, 3169, 88, 297, "Input",ExpressionUUID->"e3dd7fce-196f-44fe-aaee-34d7d5b778c6"],
Cell[143369, 3912, 658, 14, 52, "Output",ExpressionUUID->"49b099ae-aa10-4258-bfd6-cba5ba18c7bd"],
Cell[144030, 3928, 658, 14, 52, "Output",ExpressionUUID->"d5db9b96-3316-4b98-a334-858d33def634"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144725, 3947, 4154, 109, 274, "Input",ExpressionUUID->"20df0c96-311f-4154-86a8-d2bf08f6a2f5"],
Cell[148882, 4058, 1638, 42, 52, "Output",ExpressionUUID->"2bb1dda8-28f0-4294-bff0-8604d7822373"],
Cell[150523, 4102, 1638, 42, 52, "Output",ExpressionUUID->"f14ad7eb-c4cd-4408-9050-182611c164d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152198, 4149, 3985, 107, 274, "Input",ExpressionUUID->"d49cc51c-6c46-40be-98e5-3330f6012d26"],
Cell[156186, 4258, 1614, 42, 52, "Output",ExpressionUUID->"f5f8d066-7440-4fd2-a936-1505fa9d20d7"],
Cell[157803, 4302, 1614, 42, 52, "Output",ExpressionUUID->"d2f0964c-bbe4-4fb3-ad57-241749f57f98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159454, 4349, 4137, 109, 263, "Input",ExpressionUUID->"966db7b4-6ed8-49c0-bc26-e7f9873c202b"],
Cell[163594, 4460, 1616, 42, 52, "Output",ExpressionUUID->"1a557984-5b80-43f4-9e30-3dfb37013b4f"],
Cell[165213, 4504, 1616, 42, 52, "Output",ExpressionUUID->"2becc41f-7dab-44a8-a48d-a897160ac70e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166866, 4551, 4157, 109, 263, "Input",ExpressionUUID->"f2aa8b27-adb7-47b0-b683-ebfc8136cbc6"],
Cell[171026, 4662, 1640, 42, 52, "Output",ExpressionUUID->"ba99fa2e-d170-4de7-be90-292d8fadb450"],
Cell[172669, 4706, 1640, 42, 52, "Output",ExpressionUUID->"62731d2a-bed9-4016-a9aa-627a981309e3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[174358, 4754, 292, 4, 81, "Subsection",ExpressionUUID->"8cd92f0e-f7b7-43cf-bcbd-c7d14882f9fa"],
Cell[174653, 4760, 424, 9, 88, "Text",ExpressionUUID->"bc6b0d80-7de9-4755-a889-41581a27941b"],
Cell[175080, 4771, 886, 27, 46, "Input",ExpressionUUID->"a89826ad-e18b-41c4-a165-90cac236bae8"],
Cell[CellGroupData[{
Cell[175991, 4802, 1297, 34, 124, "Input",ExpressionUUID->"9572a957-c1dd-4d87-baf0-9860fa8bc0b0"],
Cell[177291, 4838, 490, 9, 52, "Output",ExpressionUUID->"b92e13ce-4051-4521-9194-a3916ce42869"],
Cell[177784, 4849, 913, 22, 82, "Output",ExpressionUUID->"da9963bf-9c6c-4350-8064-ab361062198d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178734, 4876, 1535, 40, 101, "Input",ExpressionUUID->"1f966346-179d-4dc9-9e73-057bb6742d19"],
Cell[180272, 4918, 4704, 114, 285, "Output",ExpressionUUID->"31697def-b25e-4117-9778-c50735083f4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185013, 5037, 883, 22, 67, "Input",ExpressionUUID->"8498703a-8a2d-48ac-a076-0cc896e9b46e"],
Cell[185899, 5061, 1391, 37, 84, "Output",ExpressionUUID->"8be36679-8de8-46ea-a9f7-2def5ccbc912"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187327, 5103, 2087, 60, 124, "Input",ExpressionUUID->"0beb6172-b94a-451b-a955-f5b82347e56e"],
Cell[189417, 5165, 1141, 33, 80, "Output",ExpressionUUID->"e1dca3fd-1253-4279-aba6-d5a9d0bef8ca"],
Cell[190561, 5200, 1079, 30, 80, "Output",ExpressionUUID->"28a6b2e1-1fa8-45aa-a73d-7ec2b1909e72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191677, 5235, 6290, 168, 495, "Input",ExpressionUUID->"085d1eab-31a2-447d-b294-71013691dd84"],
Cell[197970, 5405, 1072, 16, 52, "Output",ExpressionUUID->"6de75d41-259a-4f89-ac94-f93cc07bb31c"],
Cell[199045, 5423, 1072, 16, 52, "Output",ExpressionUUID->"ca610b39-be82-4427-b726-0374fae7e076"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200154, 5444, 1836, 43, 124, "Input",ExpressionUUID->"e448e148-3ac2-4a6a-9246-12dcbf9f1a10"],
Cell[201993, 5489, 5243, 126, 178, "Output",ExpressionUUID->"4a610ce6-3516-45b6-8f6a-78a6b8da8a4e"],
Cell[207239, 5617, 5216, 125, 178, "Output",ExpressionUUID->"705b3e33-7acf-4928-9a67-a4d9584fe5b5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[212516, 5749, 228, 4, 101, "Section",ExpressionUUID->"ec27993d-ee52-4f49-8a97-bc2116588e66"],
Cell[212747, 5755, 179, 3, 53, "Text",ExpressionUUID->"d0d3b7ba-3e92-4b58-9498-9ef1e1c19897"],
Cell[212929, 5760, 487, 12, 46, "Input",ExpressionUUID->"2b2f08b5-ab8b-475c-9b69-6c796ea664f1"],
Cell[213419, 5774, 239, 6, 53, "Text",ExpressionUUID->"a6aaa36c-b394-4f48-b712-da4fe319ee97"],
Cell[CellGroupData[{
Cell[213683, 5784, 4140, 104, 256, "Input",ExpressionUUID->"7d6cd42d-4f8c-423b-852c-4ad23ca2f48f"],
Cell[217826, 5890, 1291, 29, 55, "Output",ExpressionUUID->"0666fa05-f686-4d3a-9c4d-d2d4882f0eac"]
}, Open  ]],
Cell[219132, 5922, 234, 6, 53, "Text",ExpressionUUID->"23cde59e-0cc6-4460-bc30-c5dfcf052f86"],
Cell[219369, 5930, 703, 17, 78, "Input",ExpressionUUID->"83e0282d-fb29-4efa-bcee-2e94e360a558"],
Cell[220075, 5949, 2820, 79, 165, "Input",ExpressionUUID->"b9ea052b-feb0-4d3b-b30e-f6c48670294f"],
Cell[222898, 6030, 1835, 47, 140, "Input",ExpressionUUID->"7dcd29a8-5fa1-41d4-9e40-6748134a21dd"],
Cell[224736, 6079, 192, 3, 53, "Text",ExpressionUUID->"2a95fb16-82b0-4b92-92d6-77e1db156990"],
Cell[224931, 6084, 838, 20, 109, "Input",ExpressionUUID->"c1b6b32a-7d79-46b5-8f03-68d60d89728b"],
Cell[225772, 6106, 1940, 42, 124, "Input",ExpressionUUID->"c9a19f34-d616-4380-9d9e-e5e000693b43"],
Cell[227715, 6150, 538, 14, 78, "Input",ExpressionUUID->"fd940a36-538f-4ed1-9dab-0ba4b8f15c73"],
Cell[228256, 6166, 1899, 52, 127, "Input",ExpressionUUID->"e96b3986-8f0a-4555-9b94-350ccd1eab8b"],
Cell[CellGroupData[{
Cell[230180, 6222, 378, 9, 66, "Input",ExpressionUUID->"db60518c-dd43-4350-b4a8-19b7d21b6947"],
Cell[230561, 6233, 486, 8, 52, "Output",ExpressionUUID->"ab28b6dd-91cb-4d7a-8d2e-c28a9f371c7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231084, 6246, 1256, 29, 91, "Input",ExpressionUUID->"39becf39-060a-4feb-b1ad-e84650936f2a"],
Cell[232343, 6277, 843, 16, 52, "Output",ExpressionUUID->"6e34e706-6407-4579-adf7-c919c74e322f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233223, 6298, 913, 22, 87, "Input",ExpressionUUID->"fd1b9a9d-1a3f-4036-b340-bcdca4c5ba29"],
Cell[234139, 6322, 704, 14, 52, "Output",ExpressionUUID->"3755ea26-e321-44f4-9dee-9e627a53ea5a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


